Compact Quasi-Metric Spaces Are Expand-Contract Plastic

On a totally bounded metric space, every non-contractive self-map is an isometry. For quasi-metric spaces this fails. Here quasi-metrics are $T_1$: $d(x,y)=0$ implies $x=y$. Zavarzina gave a hereditarily precompact counterexample and asked whether rigidity holds at least for bijections. The author's toll spiral (arXiv:2610.13973) shows that it does not. We prove that compactness restores it: every compact quasi-metric space is expand-contract plastic, that is, each of its bijective non-contractive self-maps is an isometry. Countable compactness suffices, as does compactness of the conjugate topology. Bijectivity is needed, even on a compact, hereditarily precompact space. For arbitrary non-contractive self-maps, we prove rigidity when the space is hereditarily precompact and its conjugate topology is sequentially compact, in particular when it is also Yoneda complete; neither hypothesis can be dropped. Such maps are then surjective. In both theorems the $T_1$ axiom can be weakened to $R_0$, $d(x,y)=0$ implies $d(y,x)=0$, if hereditary precompactness is taken to mean that every sequence has a left K-Cauchy subsequence; surjectivity then holds up to points at distance 0 both ways. The weaker $T_0$ axiom is not enough: there is a $T_0$ space, compact in both topologies and satisfying all the other hypotheses of both theorems, with a bijective non-contractive non-isometry. Finally, for an asymmetric norm in finite dimension, the classical theorem makes the symmetric unit ball and sphere rigid for all non-contractive self-maps, and the forward ones if the norm is $T_1$. In infinite dimension, the symmetric ball and sphere need not be plastic, and for the forward ones we pose the quasi-metric form of the unit-ball question of Cascales, Kadets, Orihuela and Wingler. The two theorems and the counterexamples of Section 6 are machine-checked in Lean, except the steps listed at the end.

==> anc/ArtifactHashes.txt <==
2d6be6fb8461c032ee8b14a43ad0e269227d7a38c37771b782685737440af1bb  LowerLimits.lean
aa54a95468418f471272ab8235997366782a6b7752cbcd432f13d842f7860e72  UpperLimits.lean
113c6ebd4b00c68ab57d6ce5bc5afcc6b2ba697a7669a886affe1c2eddd33c4f  ShiftExample.lean
95382c244fa2ce5b7501806f74074fbedd137a15e6dee80d632124fce84218d1  VanishingToll.lean
08947af102fc0430c59a476b171996f82e7ca982ed0325ca28f1286ba59c9202  TollExamples.lean
03c38f1fb6960872be3352a39c08c92bdae3a2c86bebd3ec1ca7b9e6c0efdd9f  SymExample.lean
b5dc936391bd2e83a9ff7af01b62ba0f64c4344a3793e32a854003847f927a4c  ComparableCompact.lean
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  lean-toolchain
9f7f29fa425dbd2eb62f2ef2296149ab31c821b681b83f894374e02f72d9b00d  lakefile.toml
c55ae446a6e4ba1da674049f9058f4b53b0760941846a7bac48c5a4b5f4c3f2c  lake-manifest.json


==> anc/ComparableCompact.lean <==
/-
ComparableCompact.lean — the mechanism of Proposition 7.1
(asymmetric unit balls, new at v2): a quasi-pseudo-metric
two-sidedly comparable, with positive lower constant, to the metric
of a compact metric space satisfies hypotheses (i)–(iii), so
Theorem 3.4 (`upper_limits_force_isometries`) applies: every
non-contractive self-map is an isometry. The paper retains only the
fact that a T₁ asymmetric norm on a finite-dimensional space is so
comparable (continuity of a sublinear function and its positive
minimum on the sphere). Also `linear_exclusion`, the fact before
Question 7.4: a linear non-contractive self-map of the forward
unit ball, bijective or not, preserves p, from positive
homogeneity and nonnegativity alone (no T₁), so no linear
counterexample exists on the forward ball, in either half of
Question 7.4.
-/
import UpperLimits
import Mathlib.Topology.MetricSpace.Defs
import Mathlib.Topology.Sequences
import Mathlib.Topology.MetricSpace.Cauchy
import Mathlib.Algebra.Module.LinearMap.Defs

namespace ComparableCompact

open UpperLimits

variable {X : Type*} [MetricSpace X] [CompactSpace X]

/-- A quasi-pseudo-metric comparable to the metric of a compact
metric space, `m·dist ≤ d ≤ M·dist` with `0 < m`, forces every
non-contractive self-map to be an isometry. -/
theorem comparable_compact_forces_isometries
    (d : X → X → ℝ) (hq : IsQPM d) {m M : ℝ} (hm : 0 < m) (hM : 0 < M)
    (hlow : ∀ x y, m * dist x y ≤ d x y)
    (hup : ∀ x y, d x y ≤ M * dist x y)
    {F : X → X} (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  -- (i): every sequence has a left K-Cauchy subsequence.
  have hi : SeqHP d := by
    intro u
    obtain ⟨y, ψ, hψ, hlim⟩ := CompactSpace.tendsto_subseq u
    refine ⟨ψ, hψ, fun ε hε => ?_⟩
    obtain ⟨N, hN⟩ := Metric.cauchySeq_iff.1 hlim.cauchySeq (ε / M)
      (by positivity)
    refine ⟨N, fun n k hn hnk => ?_⟩
    have h1 := hN n hn k (hn.trans hnk)
    simp only [Function.comp] at h1 ⊢
    calc d (u (ψ n)) (u (ψ k)) ≤ M * dist (u (ψ n)) (u (ψ k)) :=
          hup _ _
    _ < M * (ε / M) := mul_lt_mul_of_pos_left h1 hM
    _ = ε := by field_simp
  -- (ii): every left K-Cauchy sequence has an upper limit.
  have hii : ∀ x : ℕ → X, LeftCauchy d x → ∃ y, UpperLimit d x y := by
    intro x hx
    have hcauchy : CauchySeq x := by
      refine Metric.cauchySeq_iff.2 fun ε hε => ?_
      obtain ⟨N, hN⟩ := hx (m * ε) (by positivity)
      refine ⟨N, fun i hi j hj => ?_⟩
      rcases le_total i j with hij | hij
      · exact lt_of_mul_lt_mul_left ((hlow _ _).trans_lt (hN i j hi hij)) hm.le
      · rw [dist_comm]
        exact lt_of_mul_lt_mul_left ((hlow _ _).trans_lt (hN j i hj hij)) hm.le
    obtain ⟨y, hy⟩ := cauchySeq_tendsto_of_complete hcauchy
    refine ⟨y, fun ε hε => ?_⟩
    obtain ⟨N, hN⟩ := Metric.tendsto_atTop.1 hy (ε / M) (by positivity)
    refine ⟨N, fun n hn => ?_⟩
    calc d (x n) y ≤ M * dist (x n) y := hup _ _
    _ < M * (ε / M) := mul_lt_mul_of_pos_left (hN n hn) hM
    _ = ε := by field_simp
  -- (iii): R₀ (in fact T₁).
  have hiii : ∀ x y, d x y = 0 → d y x = 0 := by
    intro x y hxy
    have h1 := hlow x y
    have h2 : x = y := by
      have h3 : dist x y ≤ 0 := by nlinarith [dist_nonneg (x := x) (y := y)]
      exact dist_le_zero.1 h3
    rw [h2, hq.self]
  exact upper_limits_force_isometries hq hi hii hiii hF a b


/-- No linear map witnesses failure on a forward unit ball: a linear
self-map of the ball that is non-contractive on the ball (it
suffices against `0`), bijective or not, preserves `p`, hence is a
`d_p`-isometry. Positive homogeneity and nonnegativity suffice;
`T₁` is not needed. -/
theorem linear_exclusion {V : Type*} [AddCommGroup V] [Module ℝ V]
    (p : V → ℝ) (hhom : ∀ (a : ℝ) (x : V), 0 ≤ a → p (a • x) = a * p x)
    (hnn : ∀ x : V, 0 ≤ p x)
    (F : V →ₗ[ℝ] V) (hnc : ∀ x : V, p x ≤ 1 → p x ≤ p (F x))
    (hball : ∀ x : V, p x ≤ 1 → p (F x) ≤ 1)
    (x y : V) : p (F y - F x) = p (y - x) := by
  have key : ∀ z : V, p (F z) = p z := by
    intro z
    rcases eq_or_lt_of_le (hnn z) with hz | hz
    · refine le_antisymm ?_ (hnc z (by rw [← hz]; norm_num))
      rw [← hz]
      by_contra h
      push Not at h
      have ht : (0:ℝ) < 2 / p (F z) := by positivity
      have h1 : p ((2 / p (F z)) • z) ≤ 1 := by
        rw [hhom _ _ ht.le, ← hz, mul_zero]; norm_num
      have h2 := hball _ h1
      rw [map_smul, hhom _ _ ht.le] at h2
      have h3 : 2 / p (F z) * p (F z) = 2 := div_mul_cancel₀ 2 h.ne'
      linarith
    · have h1 : p ((p z)⁻¹ • z) ≤ 1 := by
        rw [hhom _ _ (inv_nonneg.mpr hz.le), inv_mul_cancel₀ hz.ne']
      have h2 := hball _ h1
      have h3 := hnc _ h1
      rw [map_smul, hhom _ _ (inv_nonneg.mpr hz.le)] at h2 h3
      rw [hhom _ _ (inv_nonneg.mpr hz.le), inv_mul_cancel₀ hz.ne'] at h3
      refine le_antisymm ?_ ?_
      · calc p (F z) = p z * ((p z)⁻¹ * p (F z)) := by field_simp
        _ ≤ p z * 1 := mul_le_mul_of_nonneg_left h2 hz.le
        _ = p z := mul_one _
      · calc p z = p z * 1 := (mul_one _).symm
        _ ≤ p z * ((p z)⁻¹ * p (F z)) := mul_le_mul_of_nonneg_left h3 hz.le
        _ = p (F z) := by field_simp
  calc p (F y - F x) = p (F (y - x)) := by rw [map_sub]
  _ = p (y - x) := key _

end ComparableCompact

#print axioms ComparableCompact.comparable_compact_forces_isometries
#print axioms ComparableCompact.linear_exclusion


==> anc/LowerLimits.lean <==
/-
LowerLimits.lean

The plasticity theorem (Theorem 3.2) of "Compact Quasi-Metric Spaces
Are Expand-Contract Plastic": in a quasi-pseudo-metric space whose
topology is sequentially compact (every sequence has a subsequence
with a LOWER limit `p`, `d p (x n) → 0`) and which has no one-way
free move (the R₀ axiom), every BIJECTIVE non-contractive self-map
is an isometry (`compact_forces_plasticity`). No precompactness
hypothesis is needed.

The proof runs through the inverse `G`, which is non-expansive.

1. Forward returns from compactness (`forward_return_of_compact`,
   Lemma 3.1).
   A subsequence `F^[μ k] a` has a lower limit `p`. Then
   `d (G^[μ k] p) a ≤ d p (F^[μ k] a) → 0`. A further subsequence of
   `G^[μ k] p` has a lower limit `z`; then `d z a = 0`, so
   `d a z = 0` by R₀, so `d a (G^[μ k] p) → 0`. Since
   `d (G^[μ k] p) (F^[μ l - μ k] a) ≤ d p (F^[μ l] a)`, the triangle
   inequality gives `d a (F^[m] a) → 0` along `m = μ l - μ k`. The
   argument is run for two points at once.
2. The backward orbit (`back_return`). The forward returns become
   `d (G^[m] a) a → 0`; a lower limit `p` of a subsequence satisfies
   `d p a = 0`, hence `d a p = 0` and `d a (G^[m] a) → 0`.
3. Conclusion (`inverse_isometry`):
   `d a b ≤ d a (G^[m] a) + d (G^[m] a) (G^[m] b) + d (G^[m] b) b`
   and `d (G^[m] a) (G^[m] b) ≤ d (G a) (G b)`.

The last statement of Corollary 3.5, in its quasi-pseudo-metric
form, with hypothesis (i) (every sequence has a left K-Cauchy
subsequence) and left K-sequential completeness, is the corollary
`lower_limits_force_bijective_isometries`. By
symmetry, sequential compactness of the conjugate topology suffices
as well (`conj_compact_forces_plasticity`). Under R₀, if both
topologies are sequentially compact, every sequence has a
subsequence converging in the symmetrized distance
(`symm_seq_compact`, Lemma 2.3(d)).

Definitions are those of `UpperLimits.lean`.
-/
import UpperLimits

namespace LowerLimits

open UpperLimits

variable {X : Type*} (d : X → X → ℝ)

/-- `p` is a lower limit of `x`: `d p (x n) → 0`, i.e. `x` converges
to `p` in the topology of `d`. -/
def LowerLimit (x : ℕ → X) (p : X) : Prop :=
  ∀ ε > 0, ∃ N, ∀ n, N ≤ n → d p (x n) < ε

/-- Sequential compactness of the topology of `d`: every sequence
has a subsequence with a lower limit. -/
def SeqCompact : Prop :=
  ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ p, LowerLimit d (u ∘ φ) p

variable {d}

lemma LowerLimit.comp {x : ℕ → X} {p : X} (hp : LowerLimit d x p)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) : LowerLimit d (x ∘ φ) p := by
  intro ε hε
  obtain ⟨N, hN⟩ := hp ε hε
  exact ⟨N, fun n hn => hN (φ n) (hn.trans (hφ.id_le n))⟩

lemma upperLimit_comp {x : ℕ → X} {y : X} (hy : UpperLimit d x y)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) : UpperLimit d (x ∘ φ) y := by
  intro ε hε
  obtain ⟨N, hN⟩ := hy ε hε
  exact ⟨N, fun n hn => hN (φ n) (hn.trans (hφ.id_le n))⟩

/-- If `x` has lower limit `p` and upper limit `a`, then `d p a = 0`. -/
lemma zero_of_limits (hq : IsQPM d) {x : ℕ → X} {p a : X}
    (hp : LowerLimit d x p) (ha : UpperLimit d x a) : d p a = 0 := by
  refine le_antisymm ?_ (hq.nonneg p a)
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨N1, hN1⟩ := hp (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := ha (ε / 2) (by positivity)
  have h1 := hN1 (max N1 N2) (le_max_left _ _)
  have h2 := hN2 (max N1 N2) (le_max_right _ _)
  have h3 := hq.tri p (x (max N1 N2)) a
  linarith

/-- The inverse of a non-contractive bijection is non-expansive. -/
lemma inv_ne {F G : X → X} (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (x y : X) :
    d (G x) (G y) ≤ d x y := by
  have h := hF (G x) (G y)
  rwa [hFG, hFG] at h

/-- Iterates of a non-expansive map are non-expansive. -/
lemma iter_ne {G : X → X} (hG : ∀ x y, d (G x) (G y) ≤ d x y) (k : ℕ) (x y : X) :
    d (G^[k] x) (G^[k] y) ≤ d x y := by
  induction k generalizing x y with
  | zero => simp
  | succ k ih =>
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact (ih (G x) (G y)).trans (hG x y)

/-- Forward returns from compactness alone, jointly for two points:
no precompactness hypothesis. -/
lemma forward_return_of_compact (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d a (F^[m] a) < ε ∧ d b (F^[m] b) < ε := by
  have hG := inv_ne (d := d) hFG hF
  have hinv : ∀ (k : ℕ) (x : X), G^[k] (F^[k] x) = x :=
    fun k x => (Function.LeftInverse.iterate hGF k) x
  -- a common subsequence of the two forward orbits, with lower limits
  obtain ⟨φ1, hφ1, p, hp1⟩ := hsc (fun n => F^[n] a)
  obtain ⟨φ2, hφ2, p', hp'⟩ := hsc (fun k => F^[φ1 k] b)
  have hp := hp1.comp hφ2
  have hμ : StrictMono (fun k => φ1 (φ2 k)) := hφ1.comp hφ2
  set μ : ℕ → ℕ := fun k => φ1 (φ2 k) with hμdef
  have hpa : ∀ ε > 0, ∃ N, ∀ k, N ≤ k → d p (F^[μ k] a) < ε := hp
  have hpb : ∀ ε > 0, ∃ N, ∀ k, N ≤ k → d p' (F^[μ k] b) < ε := hp'
  -- pulled back, the lower limits approach `a` and `b` from above
  have hqa : UpperLimit d (fun k => G^[μ k] p) a := by
    intro ε hε
    obtain ⟨N, hN⟩ := hpa ε hε
    refine ⟨N, fun k hk => ?_⟩
    have h := iter_ne hG (μ k) p (F^[μ k] a)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hN k hk)
  have hqb : UpperLimit d (fun k => G^[μ k] p') b := by
    intro ε hε
    obtain ⟨N, hN⟩ := hpb ε hε
    refine ⟨N, fun k hk => ?_⟩
    have h := iter_ne hG (μ k) p' (F^[μ k] b)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hN k hk)
  -- a common subsequence of the pulled-back points, with lower limits
  obtain ⟨ψ1, hψ1, z, hz1⟩ := hsc (fun k => G^[μ k] p)
  obtain ⟨ψ2, hψ2, z', hz'⟩ := hsc (fun j => G^[μ (ψ1 j)] p')
  have hz := hz1.comp hψ2
  have hν : StrictMono (fun j => ψ1 (ψ2 j)) := hψ1.comp hψ2
  set ν : ℕ → ℕ := fun j => ψ1 (ψ2 j) with hνdef
  have hza' : ∀ ε > 0, ∃ N, ∀ j, N ≤ j → d z (G^[μ (ν j)] p) < ε := hz
  have hzb' : ∀ ε > 0, ∃ N, ∀ j, N ≤ j → d z' (G^[μ (ν j)] p') < ε := hz'
  -- the limits are at distance zero from `a` and `b`, in both directions
  have hza : d z a = 0 := zero_of_limits hq hz (upperLimit_comp hqa hν)
  have hzb : d z' b = 0 := zero_of_limits hq hz' (upperLimit_comp hqb hν)
  have haz : d a z = 0 := hiii z a hza
  have hbz : d b z' = 0 := hiii z' b hzb
  intro ε hε
  obtain ⟨J1, hJ1⟩ := hza' (ε / 2) (by positivity)
  obtain ⟨J2, hJ2⟩ := hzb' (ε / 2) (by positivity)
  set k := ν (max J1 J2) with hk
  have h1 : d a (G^[μ k] p) < ε / 2 := by
    have h := hJ1 (max J1 J2) (le_max_left _ _)
    have ht := hq.tri a z (G^[μ k] p)
    linarith
  have h2 : d b (G^[μ k] p') < ε / 2 := by
    have h := hJ2 (max J1 J2) (le_max_right _ _)
    have ht := hq.tri b z' (G^[μ k] p')
    linarith
  obtain ⟨N1, hN1⟩ := hpa (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := hpb (ε / 2) (by positivity)
  set l := max (max N1 N2) (k + 1) with hl
  have hkl : k < l := lt_of_lt_of_le (Nat.lt_succ_self k) (le_max_right _ _)
  have hlt : μ k < μ l := hμ hkl
  have e : ∀ x : X, G^[μ k] (F^[μ l] x) = F^[μ l - μ k] x := by
    intro x
    have hsplit : F^[μ l] x = F^[μ k] (F^[μ l - μ k] x) := by
      rw [← Function.iterate_add_apply]
      congr 1
      omega
    rw [hsplit, hinv]
  refine ⟨μ l - μ k, by omega, ?_, ?_⟩
  · have h3 := iter_ne hG (μ k) p (F^[μ l] a)
    rw [e] at h3
    have h4 := hN1 l ((le_max_left _ _).trans (le_max_left _ _))
    have ht := hq.tri a (G^[μ k] p) (F^[μ l - μ k] a)
    linarith
  · have h3 := iter_ne hG (μ k) p' (F^[μ l] b)
    rw [e] at h3
    have h4 := hN2 l ((le_max_right _ _).trans (le_max_left _ _))
    have ht := hq.tri b (G^[μ k] p') (F^[μ l - μ k] b)
    linarith

/-- The mixed recurrence of the backward orbit: at a common time,
`a` reaches its backward iterate and the backward iterate of `b`
reaches `b`. -/
lemma back_return (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d a (G^[m] a) < ε ∧ d (G^[m] b) b < ε := by
  have hG := inv_ne (d := d) hFG hF
  have hfr := forward_return_of_compact hq hsc hiii hGF hFG hF a b
  choose m hm1 hma hmb using
    fun i : ℕ => hfr (1 / ((i : ℝ) + 1)) (by positivity)
  -- forward returns of `F` are returns from above of the backward orbit
  have hinv : ∀ (k : ℕ) (x : X), G^[k] (F^[k] x) = x :=
    fun k x => (Function.LeftInverse.iterate hGF k) x
  have hga : ∀ i, d (G^[m i] a) a < 1 / ((i : ℝ) + 1) := by
    intro i
    have h := iter_ne hG (m i) a (F^[m i] a)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hma i)
  have hgb : ∀ i, d (G^[m i] b) b < 1 / ((i : ℝ) + 1) := by
    intro i
    have h := iter_ne hG (m i) b (F^[m i] b)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hmb i)
  obtain ⟨ψ, hψ, p, hp⟩ := hsc (fun i => G^[m i] a)
  -- the lower limit sits at distance zero below `a`: `d p a = 0`
  have hpa : d p a = 0 := by
    refine le_antisymm ?_ (hq.nonneg p a)
    refine le_of_forall_pos_lt_add fun ε hε => ?_
    obtain ⟨K, hK⟩ := hp (ε / 2) (by positivity)
    obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt (show (0 : ℝ) < ε / 2 by positivity)
    set k := max K n0
    have h1 := hK k (le_max_left _ _)
    have h2 : d (G^[m (ψ k)] a) a < ε / 2 :=
      lt_of_lt_of_le (hga (ψ k))
        ((one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k)))) |>.trans hn0
    have h3 := hq.tri p (G^[m (ψ k)] a) a
    simp only [Function.comp] at h1
    linarith
  have hap : d a p = 0 := hiii p a hpa
  intro ε hε
  obtain ⟨K, hK⟩ := hp ε hε
  obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt hε
  set k := max K n0
  refine ⟨m (ψ k), hm1 _, ?_, ?_⟩
  · have h1 := hK k (le_max_left _ _)
    simp only [Function.comp] at h1
    have h2 := hq.tri a p (G^[m (ψ k)] a)
    linarith
  · exact lt_of_lt_of_le (hgb (ψ k))
      (one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k))) |>.trans hn0

/-- The inverse is an isometry. -/
theorem inverse_isometry (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (G a) (G b) = d a b := by
  have hG := inv_ne (d := d) hFG hF
  refine le_antisymm (hG a b) ?_
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨m, hm1, hma, hmb⟩ :=
    back_return hq hsc hiii hGF hFG hF a b (ε / 2) (by positivity)
  obtain ⟨k, rfl⟩ : ∃ k, m = k + 1 := ⟨m - 1, by omega⟩
  have h1 : d (G^[k + 1] a) (G^[k + 1] b) ≤ d (G a) (G b) := by
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact iter_ne hG k (G a) (G b)
  have h2 := hq.tri a (G^[k + 1] a) b
  have h3 := hq.tri (G^[k + 1] a) (G^[k + 1] b) b
  linarith

/-- THE PLASTICITY THEOREM: in a quasi-pseudo-metric space whose
topology is sequentially compact and which satisfies the R₀ axiom,
every bijective non-contractive self-map is an isometry. -/
theorem compact_forces_plasticity (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hbij : Function.Bijective F)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  obtain ⟨G, hGF, hFG⟩ := Function.bijective_iff_has_inverse.1 hbij
  have h := inverse_isometry hq hsc hiii hGF hFG hF (F a) (F b)
  rw [hGF, hGF] at h
  exact h.symm

/-- Corollary: hypothesis (i) together with lower limits of left
K-Cauchy sequences (left K-sequential completeness) gives sequential
compactness, hence plasticity. -/
theorem lower_limits_force_bijective_isometries (hq : IsQPM d) (hi : SeqHP d)
    (hlow : ∀ x : ℕ → X, LeftCauchy d x → ∃ p, LowerLimit d x p)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hbij : Function.Bijective F)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine compact_forces_plasticity hq ?_ hiii hbij hF a b
  intro u
  obtain ⟨φ, hφ, hc⟩ := hi u
  obtain ⟨p, hp⟩ := hlow _ hc
  exact ⟨φ, hφ, p, hp⟩

/-- A lower limit of a subsequence of a left K-Cauchy sequence is a
lower limit of the whole sequence. -/
lemma LowerLimit.of_subseq (hq : IsQPM d) {x : ℕ → X} (hx : LeftCauchy d x)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) {p : X} (hp : LowerLimit d (x ∘ φ) p) :
    LowerLimit d x p := by
  intro ε hε
  obtain ⟨N, hN⟩ := hx (ε / 2) (by positivity)
  obtain ⟨K, hK⟩ := hp (ε / 2) (by positivity)
  set k := max K N
  refine ⟨φ k, fun n hn => ?_⟩
  have h1 := hN (φ k) n ((le_max_right K N).trans (hφ.id_le k)) hn
  have h2 := hK k (le_max_left _ _)
  have h3 := hq.tri p (x (φ k)) (x n)
  simp only [Function.comp] at h2
  linarith

/-- The plasticity theorem on the conjugate side: sequential
compactness of the conjugate topology (every sequence has a
subsequence with an upper limit) suffices equally. -/
theorem conj_compact_forces_plasticity (hq : IsQPM d)
    (hsc : ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ y, UpperLimit d (u ∘ φ) y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hbij : Function.Bijective F)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  have hq' : IsQPM (fun x y => d y x) :=
    ⟨hq.self, fun x y => hq.nonneg y x, fun x y z => by
      have := hq.tri z y x
      linarith⟩
  exact compact_forces_plasticity (d := fun x y => d y x) hq' hsc
    (fun x y h => hiii y x h) hbij (fun x y => hF y x) b a

/-- Lemma 2.3(d): under R₀, if both topologies are sequentially
compact, every sequence has a subsequence with one point as lower
and upper limit, that is, converging in the symmetrized distance. -/
theorem symm_seq_compact (hq : IsQPM d) (hsc : SeqCompact d)
    (hsc' : ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ y, UpperLimit d (u ∘ φ) y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) (u : ℕ → X) :
    ∃ φ : ℕ → ℕ, StrictMono φ ∧
      ∃ p, LowerLimit d (u ∘ φ) p ∧ UpperLimit d (u ∘ φ) p := by
  obtain ⟨φ1, hφ1, p, hp1⟩ := hsc u
  obtain ⟨φ2, hφ2, y, hy⟩ := hsc' (u ∘ φ1)
  have hp : LowerLimit d ((u ∘ φ1) ∘ φ2) p := hp1.comp hφ2
  have hpy : d p y = 0 := zero_of_limits hq hp hy
  have hyp : d y p = 0 := hiii p y hpy
  refine ⟨φ1 ∘ φ2, hφ1.comp hφ2, p, hp, fun ε hε => ?_⟩
  obtain ⟨N, hN⟩ := hy ε hε
  refine ⟨N, fun n hn => ?_⟩
  have h1 := hN n hn
  have h2 := hq.tri (((u ∘ φ1) ∘ φ2) n) y p
  have h3 : (u ∘ (φ1 ∘ φ2)) n = ((u ∘ φ1) ∘ φ2) n := rfl
  rw [h3]
  linarith

end LowerLimits

#print axioms LowerLimits.forward_return_of_compact
#print axioms LowerLimits.back_return
#print axioms LowerLimits.inverse_isometry
#print axioms LowerLimits.compact_forces_plasticity
#print axioms LowerLimits.lower_limits_force_bijective_isometries
#print axioms LowerLimits.conj_compact_forces_plasticity
#print axioms LowerLimits.symm_seq_compact


==> anc/README.md <==
Compact Quasi-Metric Spaces Are Expand-Contract Plastic

Thomas Duzer, 2026. Lean 4 files for the paper.
Full record, with the paper: doi:10.5281/zenodo.24015052
(all versions: doi:10.5281/zenodo.23265517)
License: CC-BY 4.0

Build (Lean 4.32.0, Mathlib v4.32.0; requires elan,
https://github.com/leanprover/elan):

    lake exe cache get
    lake build

Check the files:

    sha256sum -c SHA256SUMS        (macOS: shasum -a 256 -c SHA256SUMS)

The paper's Data availability section describes what the files
check and prints the SHA-256 of ArtifactHashes.txt.


==> anc/SHA256SUMS <==
aa54a95468418f471272ab8235997366782a6b7752cbcd432f13d842f7860e72  UpperLimits.lean
2d6be6fb8461c032ee8b14a43ad0e269227d7a38c37771b782685737440af1bb  LowerLimits.lean
113c6ebd4b00c68ab57d6ce5bc5afcc6b2ba697a7669a886affe1c2eddd33c4f  ShiftExample.lean
08947af102fc0430c59a476b171996f82e7ca982ed0325ca28f1286ba59c9202  TollExamples.lean
95382c244fa2ce5b7501806f74074fbedd137a15e6dee80d632124fce84218d1  VanishingToll.lean
03c38f1fb6960872be3352a39c08c92bdae3a2c86bebd3ec1ca7b9e6c0efdd9f  SymExample.lean
b5dc936391bd2e83a9ff7af01b62ba0f64c4344a3793e32a854003847f927a4c  ComparableCompact.lean
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  lean-toolchain
9f7f29fa425dbd2eb62f2ef2296149ab31c821b681b83f894374e02f72d9b00d  lakefile.toml
c55ae446a6e4ba1da674049f9058f4b53b0760941846a7bac48c5a4b5f4c3f2c  lake-manifest.json
f88dd9cb0d16ec19639b2642a63c47066ba6e0eb7bef5d63dd58597a6479076d  ArtifactHashes.txt
d1143ff231c69f0b540bdecb750db8904dc96f37b7512b25d535bc43a73160a4  README.md


==> anc/ShiftExample.lean <==
/-
ShiftExample.lean

Proposition 6.4 of "Compact Quasi-Metric Spaces Are Expand-Contract
Plastic": bijectivity cannot be dropped from the plasticity theorem
(Theorem 3.2), and hypotheses (i) and (ii) cannot be dropped from
the upper-side theorem (Theorem 3.4); the file mechanizes
bijectivity and the (i) half, via the conjugate distance below, the
(ii) half being derived in the paper from the same space.

On `ℕ`, for a positive nondecreasing weight `g`, put

  d n m = g n * (1/2) ^ (m - n)   if n < m,
  d n m = g n                     if m < n,
  d n n = 0.

This is a T₁ quasi-metric (`isQPM`, `t1`) whose topology is
sequentially compact (`seqCompact`): the balls at `0` are cofinite
(`ball_zero`). The shift `n ↦ n + 1` is non-contractive
(`shift_nc`), not surjective (`shift_not_surjective`), and strictly
expands a pair wherever the weight increases (`shift_strict`). So a
compact quasi-metric space can carry a non-contractive self-map that
is not an isometry; by `LowerLimits.compact_forces_plasticity` such a
map cannot be bijective.

For the conjugate distance `e n m = d m n` the shift is still
non-contractive and strictly expanding, the space is T₁, and every
left K-Cauchy sequence has an upper limit (`conj_upper_limits`:
hypothesis (ii)); but the sequence `0, 1, 2, …` has no left K-Cauchy
subsequence (`conj_not_seqHP`: hypothesis (i) fails). So (i) cannot
be dropped from the upper-side theorem.

The weight `n ↦ n + 1` is an instance (`weight_isWeight`), and
`counterexample` and `conj_counterexample` assemble the two
statements for it.

Every sequence has a left K-Cauchy subsequence for `d` itself, a
constant one or a sufficiently sparse increasing one (`seqHP`):
the space satisfies hypothesis (i).

Not mechanized: compactness of the topology beyond its sequential
form (immediate from `ball_zero`).
-/
import LowerLimits
import Mathlib.Order.OrderIsoNat
import Mathlib.Algebra.Order.Archimedean.Basic

namespace ShiftExample

open UpperLimits LowerLimits

/-- The weight: positive and nondecreasing. -/
structure IsWeight (g : ℕ → ℝ) : Prop where
  pos : ∀ n, 0 < g n
  mono : Monotone g

variable (g : ℕ → ℝ)

/-- The distance. -/
noncomputable def d (n m : ℕ) : ℝ :=
  if n = m then 0 else if n < m then g n * (1 / 2) ^ (m - n) else g n

variable {g}

lemma d_self (n : ℕ) : d g n n = 0 := by simp [d]

lemma d_lt {n m : ℕ} (h : n < m) : d g n m = g n * (1 / 2) ^ (m - n) := by
  simp [d, h, h.ne]

lemma d_gt {n m : ℕ} (h : m < n) : d g n m = g n := by
  have h1 : ¬ n < m := by omega
  have h2 : n ≠ m := by omega
  simp [d, h1, h2]

lemma half_pow_le_one (k : ℕ) : ((1 : ℝ) / 2) ^ k ≤ 1 :=
  pow_le_one₀ (by norm_num) (by norm_num)

lemma half_pow_pos (k : ℕ) : (0 : ℝ) < (1 / 2) ^ k := by positivity

lemma d_nonneg (hg : IsWeight g) (n m : ℕ) : 0 ≤ d g n m := by
  have := hg.pos n
  rcases lt_trichotomy n m with h | h | h
  · rw [d_lt h]; exact mul_nonneg this.le (half_pow_pos _).le
  · rw [h, d_self]
  · rw [d_gt h]; exact this.le

lemma d_le (hg : IsWeight g) (n m : ℕ) : d g n m ≤ g n := by
  have := hg.pos n
  rcases lt_trichotomy n m with h | h | h
  · rw [d_lt h]
    exact mul_le_of_le_one_right this.le (half_pow_le_one _)
  · rw [h, d_self]; exact (hg.pos m).le
  · rw [d_gt h]

/-- `d` is a quasi-pseudo-metric. -/
theorem isQPM (hg : IsWeight g) : IsQPM (d g) where
  self := d_self
  nonneg := d_nonneg hg
  tri n m l := by
    have hgn := hg.pos n
    have h0 := d_nonneg hg n m
    have h1 := d_nonneg hg m l
    rcases lt_trichotomy n l with hnl | hnl | hnl
    · rcases lt_trichotomy m n with hmn | hmn | hmn
      · -- a backward first step costs `g n`
        rw [d_gt hmn]
        linarith [d_le hg n l]
      · subst hmn; rw [d_self]; linarith
      · rcases lt_trichotomy m l with hml | hml | hml
        · rw [d_lt hnl, d_lt hmn]
          have : ((1 : ℝ) / 2) ^ (l - n) ≤ (1 / 2) ^ (m - n) :=
            pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
          have := mul_le_mul_of_nonneg_left this hgn.le
          linarith
        · subst hml; rw [d_self]; linarith
        · -- a backward second step costs `g m ≥ g n`
          rw [d_gt hml]
          have := hg.mono hmn.le
          linarith [d_le hg n l]
    · subst hnl; rw [d_self]; linarith
    · rw [d_gt hnl]
      rcases lt_trichotomy m n with hmn | hmn | hmn
      · rw [d_gt hmn]; linarith
      · subst hmn; rw [d_self, d_gt hnl]; linarith
      · rw [d_gt (show l < m by omega)]
        have := hg.mono hmn.le
        linarith

/-- `T₁`. -/
theorem t1 (hg : IsWeight g) (n m : ℕ) (h : d g n m = 0) : n = m := by
  have := hg.pos n
  rcases lt_trichotomy n m with hnm | hnm | hnm
  · rw [d_lt hnm] at h
    have := mul_pos this (half_pow_pos (m - n))
    linarith
  · exact hnm
  · rw [d_gt hnm] at h; linarith

/-- The shift is non-contractive. -/
theorem shift_nc (hg : IsWeight g) (n m : ℕ) :
    d g n m ≤ d g (n + 1) (m + 1) := by
  have hm := hg.mono (Nat.le_succ n)
  rcases lt_trichotomy n m with h | h | h
  · rw [d_lt h, d_lt (show n + 1 < m + 1 by omega),
      show m + 1 - (n + 1) = m - n by omega]
    exact mul_le_mul_of_nonneg_right hm (half_pow_pos _).le
  · rw [h, d_self, d_self]
  · rw [d_gt h, d_gt (show m + 1 < n + 1 by omega)]
    exact hm

/-- The shift strictly expands a pair wherever the weight increases. -/
theorem shift_strict {n : ℕ} (h : g n < g (n + 1)) :
    d g n (n + 1) < d g (n + 1) (n + 1 + 1) := by
  rw [d_lt (Nat.lt_succ_self n), d_lt (Nat.lt_succ_self (n + 1)),
    show n + 1 - n = 1 by omega, show n + 1 + 1 - (n + 1) = 1 by omega]
  linarith

/-- The shift is not surjective. -/
theorem shift_not_surjective : ¬ Function.Surjective (fun n : ℕ => n + 1) := by
  intro h
  obtain ⟨n, hn⟩ := h 0
  simp at hn

/-- The balls at `0` are cofinite. -/
theorem ball_zero (hg : IsWeight g) :
    ∀ ε > 0, ∃ N, ∀ n, N ≤ n → d g 0 n < ε := by
  intro ε hε
  have hg0 := hg.pos 0
  obtain ⟨N, hN⟩ := exists_pow_lt_of_lt_one (div_pos hε hg0)
    (show ((1 : ℝ) / 2) < 1 by norm_num)
  refine ⟨N + 1, fun n hn => ?_⟩
  rw [d_lt (show 0 < n by omega), Nat.sub_zero]
  have h1 : ((1 : ℝ) / 2) ^ n ≤ (1 / 2) ^ N :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
  have h2 : g 0 * (1 / 2) ^ N < ε := by
    have := (lt_div_iff₀ hg0).1 hN
    linarith
  have := mul_le_mul_of_nonneg_left h1 hg0.le
  linarith

/-- The topology is sequentially compact: a sequence has a constant
subsequence, or one tending to infinity, which converges to `0`. -/
theorem seqCompact (hg : IsWeight g) : SeqCompact (d g) := by
  classical
  intro u
  obtain ⟨e, he⟩ := exists_increasing_or_nonincreasing_subseq (· < ·) u
  rcases he with he | he
  · have hge : ∀ k, k ≤ u (e k) := by
      intro k
      induction k with
      | zero => omega
      | succ k ih =>
        have := he k (k + 1) (Nat.lt_succ_self k)
        omega
    refine ⟨e, e.strictMono, 0, fun ε hε => ?_⟩
    obtain ⟨N, hN⟩ := ball_zero hg ε hε
    exact ⟨N, fun k hk => hN (u (e k)) (hk.trans (hge k))⟩
  · have hanti : ∀ i j, i ≤ j → u (e j) ≤ u (e i) := by
      intro i j hij
      rcases hij.lt_or_eq with h | h
      · exact not_lt.1 (he i j h)
      · rw [h]
    have hex : ∃ c, ∃ k, u (e k) = c := ⟨_, 0, rfl⟩
    obtain ⟨K, hK⟩ := Nat.find_spec hex
    have hmin : ∀ k, Nat.find hex ≤ u (e k) := fun k => Nat.find_min' hex ⟨k, rfl⟩
    refine ⟨fun k => e (K + k), fun i j h => e.strictMono (by omega), u (e K),
      fun ε hε => ⟨0, fun k _ => ?_⟩⟩
    have hc : u (e (K + k)) = u (e K) :=
      le_antisymm (hanti K (K + k) (by omega)) (by rw [hK]; exact hmin _)
    simp only [Function.comp, hc, d_self]
    exact hε

/-- Hypothesis (i): every sequence has a left K-Cauchy subsequence,
a constant one or a sufficiently sparse increasing one. -/
theorem seqHP (hg : IsWeight g) : SeqHP (d g) := by
  classical
  intro u
  obtain ⟨e, he⟩ := exists_increasing_or_nonincreasing_subseq (· < ·) u
  rcases he with he | he
  · have hge : ∀ k, k ≤ u (e k) := by
      intro k
      induction k with
      | zero => omega
      | succ k ih =>
        have := he k (k + 1) (Nat.lt_succ_self k)
        omega
    -- the thinning step: from index `i`, a later index whose value is
    -- so far ahead that the forward distance is below `(1/2)^j`
    have hstep : ∀ j i : ℕ, ∃ k, i < k ∧
        g (u (e i)) * (1 / 2) ^ (u (e k) - u (e i)) < (1 / 2) ^ j := by
      intro j i
      have hgi := hg.pos (u (e i))
      obtain ⟨N, hN⟩ := exists_pow_lt_of_lt_one
        (div_pos (show (0 : ℝ) < (1 / 2) ^ j by positivity) hgi)
        (show ((1 : ℝ) / 2) < 1 by norm_num)
      refine ⟨u (e i) + N + i + 1, by omega, ?_⟩
      have hk : N ≤ u (e (u (e i) + N + i + 1)) - u (e i) := by
        have := hge (u (e i) + N + i + 1)
        omega
      have h1 : ((1 : ℝ) / 2) ^ (u (e (u (e i) + N + i + 1)) - u (e i)) ≤ (1 / 2) ^ N :=
        pow_le_pow_of_le_one (by norm_num) (by norm_num) hk
      have h2 : g (u (e i)) * (1 / 2) ^ N < (1 / 2) ^ j := by
        have := (lt_div_iff₀ hgi).1 hN
        linarith
      have := mul_le_mul_of_nonneg_left h1 hgi.le
      linarith
    choose nxt hnxt1 hnxt2 using hstep
    let ψ : ℕ → ℕ := fun j => Nat.rec 0 (fun j i => nxt j i) j
    have hψs : ∀ j, ψ (j + 1) = nxt j (ψ j) := fun j => rfl
    have hψmono : StrictMono ψ :=
      strictMono_nat_of_lt_succ (fun j => by rw [hψs]; exact hnxt1 j (ψ j))
    refine ⟨fun j => e (ψ j), fun i j h => e.strictMono (hψmono h), ?_⟩
    have hb : ∀ j l, j < l →
        d g (u (e (ψ j))) (u (e (ψ l))) < (1 / 2) ^ j := by
      intro j l hjl
      have hlt : u (e (ψ j)) < u (e (ψ l)) := he _ _ (hψmono hjl)
      have hlt1 : u (e (ψ j)) < u (e (ψ (j + 1))) :=
        he _ _ (hψmono (Nat.lt_succ_self j))
      have hle : u (e (ψ (j + 1))) ≤ u (e (ψ l)) := by
        rcases (Nat.succ_le_of_lt hjl).lt_or_eq with h | h
        · exact (he _ _ (hψmono h)).le
        · subst h; exact le_rfl
      rw [d_lt hlt]
      have h1 : ((1 : ℝ) / 2) ^ (u (e (ψ l)) - u (e (ψ j))) ≤
          (1 / 2) ^ (u (e (ψ (j + 1))) - u (e (ψ j))) :=
        pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
      have h2 := hnxt2 j (ψ j)
      rw [← hψs] at h2
      have := mul_le_mul_of_nonneg_left h1 (hg.pos (u (e (ψ j)))).le
      linarith
    intro ε hε
    obtain ⟨N, hN⟩ := exists_pow_lt_of_lt_one hε (show ((1 : ℝ) / 2) < 1 by norm_num)
    refine ⟨N, fun n m hn hnm => ?_⟩
    simp only [Function.comp]
    rcases hnm.lt_or_eq with h | h
    · have := hb n m h
      have h3 : ((1 : ℝ) / 2) ^ n ≤ (1 / 2) ^ N :=
        pow_le_pow_of_le_one (by norm_num) (by norm_num) hn
      linarith
    · rw [h, d_self]; exact hε
  · have hanti : ∀ i j, i ≤ j → u (e j) ≤ u (e i) := by
      intro i j hij
      rcases hij.lt_or_eq with h | h
      · exact not_lt.1 (he i j h)
      · rw [h]
    have hex : ∃ c, ∃ k, u (e k) = c := ⟨_, 0, rfl⟩
    obtain ⟨K, hK⟩ := Nat.find_spec hex
    have hmin : ∀ k, Nat.find hex ≤ u (e k) := fun k => Nat.find_min' hex ⟨k, rfl⟩
    have hc : ∀ k, u (e (K + k)) = u (e K) := fun k =>
      le_antisymm (hanti K (K + k) (by omega)) (by rw [hK]; exact hmin _)
    refine ⟨fun k => e (K + k), fun i j h => e.strictMono (by omega),
      fun ε hε => ⟨0, fun n m _ _ => ?_⟩⟩
    simp only [Function.comp, hc, d_self]
    exact hε

/-! ### The conjugate space -/

variable (g) in
/-- The conjugate distance. -/
noncomputable def e (n m : ℕ) : ℝ := d g m n

theorem conj_isQPM (hg : IsWeight g) : IsQPM (e g) where
  self := d_self
  nonneg n m := d_nonneg hg m n
  tri n m l := by
    have := (isQPM hg).tri l m n
    unfold e
    linarith

theorem conj_t1 (hg : IsWeight g) (n m : ℕ) (h : e g n m = 0) : n = m :=
  (t1 hg m n h).symm

theorem conj_shift_nc (hg : IsWeight g) (n m : ℕ) :
    e g n m ≤ e g (n + 1) (m + 1) := shift_nc hg m n

theorem conj_shift_strict {n : ℕ} (h : g n < g (n + 1)) :
    e g (n + 1) n < e g (n + 1 + 1) (n + 1) := shift_strict h

/-- Hypothesis (ii) for the conjugate: every left K-Cauchy sequence
has an upper limit. -/
theorem conj_upper_limits (hg : IsWeight g) (x : ℕ → ℕ)
    (hx : LeftCauchy (e g) x) : ∃ y, UpperLimit (e g) x y := by
  obtain ⟨φ, hφ, p, hp⟩ := seqCompact hg x
  have hp' : UpperLimit (e g) (x ∘ φ) p := hp
  exact ⟨p, hp'.of_subseq (conj_isQPM hg) hx hφ⟩

/-- Hypothesis (i) fails for the conjugate: `0, 1, 2, …` has no left
K-Cauchy subsequence. -/
theorem conj_not_seqHP (hg : IsWeight g) : ¬ SeqHP (e g) := by
  intro h
  obtain ⟨φ, hφ, hc⟩ := h id
  obtain ⟨N, hN⟩ := hc (g 0) (hg.pos 0)
  have h1 := hN N (N + 1) le_rfl (Nat.le_succ N)
  have hlt : φ N < φ (N + 1) := hφ (Nat.lt_succ_self N)
  simp only [Function.comp, id, e] at h1
  rw [d_gt hlt] at h1
  have := hg.mono (Nat.zero_le (φ (N + 1)))
  linarith

/-! ### An instance -/

/-- The weight `n ↦ n + 1`. -/
noncomputable def weight (n : ℕ) : ℝ := n + 1

theorem weight_isWeight : IsWeight weight where
  pos n := by unfold weight; positivity
  mono a b h := by
    unfold weight
    have : (a : ℝ) ≤ b := by exact_mod_cast h
    linarith

theorem weight_strict (n : ℕ) : weight n < weight (n + 1) := by
  unfold weight
  push_cast
  linarith

/-- Proposition 6.4, first half: a T₁ quasi-metric on `ℕ` with
sequentially compact topology, satisfying hypothesis (i), and a
non-contractive self-map that is not surjective and not an isometry. -/
theorem counterexample :
    IsQPM (d weight) ∧ (∀ n m, d weight n m = 0 → n = m) ∧
    SeqCompact (d weight) ∧ SeqHP (d weight) ∧
    (∀ n m, d weight n m ≤ d weight (n + 1) (m + 1)) ∧
    ¬ Function.Surjective (fun n : ℕ => n + 1) ∧
    ∃ n m, d weight n m < d weight (n + 1) (m + 1) :=
  ⟨isQPM weight_isWeight, t1 weight_isWeight, seqCompact weight_isWeight,
    seqHP weight_isWeight, shift_nc weight_isWeight, shift_not_surjective,
    0, 1, shift_strict (weight_strict 0)⟩

/-- Proposition 6.4, second half: for the conjugate distance,
hypotheses (ii) and (iii) hold, (i) fails, and the shift is a
non-contractive self-map that is not an isometry. -/
theorem conj_counterexample :
    IsQPM (e weight) ∧ (∀ n m, e weight n m = 0 → n = m) ∧
    (∀ x : ℕ → ℕ, LeftCauchy (e weight) x → ∃ y, UpperLimit (e weight) x y) ∧
    ¬ SeqHP (e weight) ∧
    (∀ n m, e weight n m ≤ e weight (n + 1) (m + 1)) ∧
    ∃ n m, e weight n m < e weight (n + 1) (m + 1) :=
  ⟨conj_isQPM weight_isWeight, conj_t1 weight_isWeight,
    conj_upper_limits weight_isWeight, conj_not_seqHP weight_isWeight,
    conj_shift_nc weight_isWeight, 1, 0, conj_shift_strict (weight_strict 0)⟩

end ShiftExample

#print axioms ShiftExample.isQPM
#print axioms ShiftExample.t1
#print axioms ShiftExample.shift_nc
#print axioms ShiftExample.shift_strict
#print axioms ShiftExample.shift_not_surjective
#print axioms ShiftExample.seqCompact
#print axioms ShiftExample.seqHP
#print axioms ShiftExample.conj_upper_limits
#print axioms ShiftExample.conj_not_seqHP
#print axioms ShiftExample.counterexample
#print axioms ShiftExample.conj_counterexample


==> anc/SymExample.lean <==
/-
SymExample.lean

Example 4.6 of the paper: a compact T₁ quasi-metric space, hence
expand-contract plastic by the plasticity theorem, whose
symmetrizations are not plastic.

On `ℤ ∪ {o}` (here `Option ℤ`, with `o = none`), for a strictly
decreasing profile `a : ℤ → (1, 3/2)` and the weight
`w n = (1/2) ^ (|n| + 1)`, put

  d m n = a (min m n)            (m ≠ n in ℤ),
  d o n = w n,
  d n o = 2 - w (min n 0).

Distances out of `o` are at most `1/2`, all others lie in `(1, 2)`,
so the triangle inequality holds (`isQPM`); the space is T₁ (`t1`),
and the balls at `o` are cofinite, so the topology is sequentially
compact (`seqCompact`). By `LowerLimits.compact_forces_plasticity`
every bijective nonexpansive self-map is an isometry (`plastic`).

The map `F` fixing `o` and shifting `ℤ` is bijective (`F_bij`). It
is nonexpansive for the maximum symmetrization `max (d x y) (d y x)`
and for the sum symmetrization `d x y + d y x` (`F_max_ne`,
`F_sum_ne`), and strictly contracts the pair `(0, 1)` in both
(`F_max_strict`, `F_sum_strict`). So neither symmetrization is
plastic; the map `G` of the paper is the inverse of `F`. The profile `1 + 1 / (2 (1 + 2 ^ m))` is an instance
(`prof_isProfile`), and `example_exists` assembles the statement.
-/
import LowerLimits
import Mathlib.Order.OrderIsoNat
import Mathlib.Algebra.Order.Archimedean.Basic

namespace SymExample

open UpperLimits LowerLimits

/-- The profile: strictly decreasing with values in `(1, 3/2)`. -/
structure IsProfile (a : ℤ → ℝ) : Prop where
  lo : ∀ m, 1 < a m
  hi : ∀ m, a m < 3 / 2
  anti : StrictAnti a

/-- The weight of the distances out of the base point. -/
noncomputable def w (n : ℤ) : ℝ := (1 / 2 : ℝ) ^ (n.natAbs + 1)

lemma w_pos (n : ℤ) : 0 < w n := by unfold w; positivity

lemma w_le (n : ℤ) : w n ≤ 1 / 2 := by
  unfold w
  calc (1 / 2 : ℝ) ^ (n.natAbs + 1) ≤ (1 / 2 : ℝ) ^ 1 :=
        pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
    _ = 1 / 2 := by norm_num

lemma w_anti {i j : ℤ} (h : i.natAbs ≤ j.natAbs) : w j ≤ w i := by
  unfold w
  exact pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)

variable (a : ℤ → ℝ)

/-- The distance on `ℤ ∪ {o}`. -/
noncomputable def d : Option ℤ → Option ℤ → ℝ
  | none, none => 0
  | none, some n => w n
  | some n, none => 2 - w (min n 0)
  | some m, some n => if m = n then 0 else a (min m n)

variable {a}

lemma d_int_nonneg (ha : IsProfile a) (m n : ℤ) : 0 ≤ d a (some m) (some n) := by
  simp only [d]
  split_ifs
  · exact le_rfl
  · linarith [ha.lo (min m n)]

lemma d_int_le (ha : IsProfile a) (m n : ℤ) : d a (some m) (some n) ≤ 3 / 2 := by
  simp only [d]
  split_ifs
  · norm_num
  · linarith [ha.hi (min m n)]

lemma d_int_gt (ha : IsProfile a) {m n : ℤ} (h : m ≠ n) : 1 < d a (some m) (some n) := by
  simp only [d, if_neg h]
  exact ha.lo _

lemma d_to_ge (n : ℤ) : 3 / 2 ≤ d a (some n) none := by
  simp only [d]
  linarith [w_le (min n 0)]

lemma d_to_lt (n : ℤ) : d a (some n) none < 2 := by
  simp only [d]
  linarith [w_pos (min n 0)]

lemma d_from (n : ℤ) : d a none (some n) = w n := rfl

/-- `d` is a quasi-pseudo-metric. -/
theorem isQPM (ha : IsProfile a) : IsQPM (d a) where
  self x := by
    cases x <;> simp [d]
  nonneg x y := by
    rcases x with _ | m <;> rcases y with _ | n
    · simp [d]
    · rw [d_from]; exact (w_pos n).le
    · linarith [d_to_ge (a := a) m]
    · exact d_int_nonneg ha m n
  tri x y z := by
    rcases x with _ | x <;> rcases y with _ | y <;> rcases z with _ | z
    · simp [d]
    · simp [d]
    · have := d_to_ge (a := a) y
      have := w_pos y
      simp only [d] at *
      linarith
    · by_cases h : y = z
      · subst h
        have := w_pos y
        simp [d]
      · have := d_int_gt ha h
        have := w_le z
        have := w_pos y
        rw [d_from, d_from]
        linarith
    · simp [d]
    · have := d_int_le ha x z
      have := d_to_ge (a := a) x
      have := w_pos z
      rw [d_from]
      linarith
    · by_cases h : x = y
      · subst h
        have := d_int_nonneg ha x x
        linarith
      · have := d_int_gt ha h
        have := d_to_ge (a := a) y
        have := d_to_lt (a := a) x
        linarith
    · by_cases hxy : x = y
      · subst hxy
        have := d_int_nonneg ha x x
        linarith
      · by_cases hyz : y = z
        · subst hyz
          have := d_int_nonneg ha y y
          linarith
        · have := d_int_gt ha hxy
          have := d_int_gt ha hyz
          have := d_int_le ha x z
          linarith

/-- `T₁`. -/
theorem t1 (ha : IsProfile a) (x y : Option ℤ) (h : d a x y = 0) : x = y := by
  rcases x with _ | m <;> rcases y with _ | n
  · rfl
  · rw [d_from] at h
    linarith [w_pos n]
  · linarith [d_to_ge (a := a) m]
  · by_cases hmn : m = n
    · rw [hmn]
    · linarith [d_int_gt ha hmn]

/-! ### Compactness -/

/-- An injective code with `code none = 0`. -/
def code : Option ℤ → ℕ
  | none => 0
  | some n => if 0 ≤ n then 2 * n.natAbs + 1 else 2 * n.natAbs + 2

lemma code_inj : Function.Injective code := by
  intro x y h
  rcases x with _ | m <;> rcases y with _ | n <;> simp only [code] at h
  · rfl
  · split_ifs at h
  · split_ifs at h
  · congr 1
    split_ifs at h <;> omega

/-- Distances out of `o` are small at points of large code. -/
lemma d_none_le (x : Option ℤ) {N : ℕ} (h : 2 * N ≤ code x) :
    d a none x ≤ (1 / 2 : ℝ) ^ N := by
  rcases x with _ | n
  · simp only [d]; positivity
  · rw [d_from]
    unfold w
    apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
    simp only [code] at h
    split_ifs at h <;> omega

/-- The topology is sequentially compact: a sequence has a constant
subsequence, or one leaving every finite set, which converges to
`o`. -/
theorem seqCompact (ha : IsProfile a) : SeqCompact (d a) := by
  classical
  intro u
  obtain ⟨e, he⟩ := exists_increasing_or_nonincreasing_subseq (· < ·) (fun k => code (u k))
  rcases he with he | he
  · have hge : ∀ k, k ≤ code (u (e k)) := by
      intro k
      induction k with
      | zero => omega
      | succ k ih =>
        have := he k (k + 1) (Nat.lt_succ_self k)
        omega
    refine ⟨e, e.strictMono, none, fun ε hε => ?_⟩
    obtain ⟨N, hN⟩ := exists_pow_lt_of_lt_one hε (show ((1 : ℝ) / 2) < 1 by norm_num)
    refine ⟨2 * N, fun k hk => ?_⟩
    exact lt_of_le_of_lt (d_none_le (u (e k)) (hk.trans (hge k))) hN
  · have hanti : ∀ i j, i ≤ j → code (u (e j)) ≤ code (u (e i)) := by
      intro i j hij
      rcases hij.lt_or_eq with h | h
      · exact not_lt.1 (he i j h)
      · rw [h]
    have hex : ∃ c, ∃ k, code (u (e k)) = c := ⟨_, 0, rfl⟩
    obtain ⟨K, hK⟩ := Nat.find_spec hex
    have hmin : ∀ k, Nat.find hex ≤ code (u (e k)) := fun k => Nat.find_min' hex ⟨k, rfl⟩
    have hc : ∀ k, u (e (K + k)) = u (e K) := fun k =>
      code_inj (le_antisymm (hanti K (K + k) (by omega)) (by rw [hK]; exact hmin _))
    refine ⟨fun k => e (K + k), fun i j h => e.strictMono (by omega), u (e K),
      fun ε hε => ⟨0, fun k _ => ?_⟩⟩
    simp only [Function.comp, hc, (isQPM ha).self]
    exact hε

/-- The space is expand-contract plastic: every bijective
nonexpansive self-map is an isometry. -/
theorem plastic (ha : IsProfile a) {G : Option ℤ → Option ℤ}
    (hbij : Function.Bijective G)
    (hG : ∀ x y, d a (G x) (G y) ≤ d a x y) (x y : Option ℤ) :
    d a (G x) (G y) = d a x y := by
  obtain ⟨H, hHG, hGH⟩ := Function.bijective_iff_has_inverse.1 hbij
  have hHbij : Function.Bijective H :=
    Function.bijective_iff_has_inverse.2 ⟨G, hGH, hHG⟩
  have hH : ∀ u v, d a u v ≤ d a (H u) (H v) := by
    intro u v
    have := hG (H u) (H v)
    rwa [hGH, hGH] at this
  have h := compact_forces_plasticity (isQPM ha) (seqCompact ha)
    (fun u v huv => by rw [t1 ha u v huv]; exact (isQPM ha).self v) hHbij hH (G x) (G y)
  rw [hHG, hHG] at h
  exact h.symm

/-! ### The symmetrizations are not plastic -/

/-- The map: fix `o`, shift `ℤ`. -/
def F : Option ℤ → Option ℤ
  | none => none
  | some n => some (n + 1)

theorem F_bij : Function.Bijective F := by
  refine Function.bijective_iff_has_inverse.2
    ⟨fun x => match x with | none => none | some n => some (n - 1), ?_, ?_⟩
  · intro x; cases x <;> simp [F]
  · intro x; cases x <;> simp [F]

variable (a) in
/-- The maximum symmetrization. -/
noncomputable def dmax (x y : Option ℤ) : ℝ := max (d a x y) (d a y x)

variable (a) in
/-- The sum symmetrization. -/
noncomputable def dsum (x y : Option ℤ) : ℝ := d a x y + d a y x

lemma to_mono (n : ℤ) : d a (some (n + 1)) none ≤ d a (some n) none := by
  simp only [d]
  have := w_anti (i := min (n + 1) 0) (j := min n 0) (by omega)
  linarith

lemma sum_mono (n : ℤ) :
    d a none (some (n + 1)) + d a (some (n + 1)) none ≤
      d a none (some n) + d a (some n) none := by
  simp only [d]
  rcases lt_or_ge n 0 with h | h
  · rw [min_eq_left (show n + 1 ≤ 0 by omega), min_eq_left h.le]
    linarith
  · rw [min_eq_right (show (0 : ℤ) ≤ n + 1 by omega), min_eq_right h]
    have := w_anti (i := n) (j := n + 1) (by omega)
    linarith

lemma int_mono (ha : IsProfile a) (m n : ℤ) :
    d a (some (m + 1)) (some (n + 1)) ≤ d a (some m) (some n) := by
  by_cases h : m = n
  · subst h; simp [d]
  · have h' : m + 1 ≠ n + 1 := by omega
    simp only [d, if_neg h, if_neg h']
    exact ha.anti.antitone (by omega)

/-- `F` is nonexpansive for the maximum symmetrization. -/
theorem F_max_ne (ha : IsProfile a) (x y : Option ℤ) :
    dmax a (F x) (F y) ≤ dmax a x y := by
  rcases x with _ | m <;> rcases y with _ | n <;> simp only [F, dmax]
  · exact le_rfl
  · refine max_le ?_ ((to_mono n).trans (le_max_right _ _))
    have := w_le (n + 1)
    have := d_to_ge (a := a) n
    rw [d_from]
    exact le_trans (by linarith) (le_max_right _ _)
  · refine max_le ((to_mono m).trans (le_max_left _ _)) ?_
    have := w_le (m + 1)
    have := d_to_ge (a := a) m
    rw [d_from]
    exact le_trans (by linarith) (le_max_left _ _)
  · exact max_le_max (int_mono ha m n) (int_mono ha n m)

/-- `F` is nonexpansive for the sum symmetrization. -/
theorem F_sum_ne (ha : IsProfile a) (x y : Option ℤ) :
    dsum a (F x) (F y) ≤ dsum a x y := by
  rcases x with _ | m <;> rcases y with _ | n <;> simp only [F, dsum]
  · exact le_rfl
  · exact sum_mono n
  · have := sum_mono (a := a) m
    linarith
  · exact add_le_add (int_mono ha m n) (int_mono ha n m)

lemma d_zero_one : d a (some 0) (some 1) = a 0 ∧ d a (some 1) (some 0) = a 0 := by
  constructor <;> simp [d]

lemma d_one_two : d a (some (0 + 1)) (some (1 + 1)) = a 1 ∧
    d a (some (1 + 1)) (some (0 + 1)) = a 1 := by
  constructor <;> simp [d]

/-- `F` strictly contracts the pair `(0, 1)` in the maximum
symmetrization. -/
theorem F_max_strict (ha : IsProfile a) :
    dmax a (F (some 0)) (F (some 1)) < dmax a (some 0) (some 1) := by
  simp only [F, dmax]
  rw [d_zero_one.1, d_zero_one.2, d_one_two.1, d_one_two.2, max_self, max_self]
  exact ha.anti (by norm_num)

/-- ... and in the sum symmetrization. -/
theorem F_sum_strict (ha : IsProfile a) :
    dsum a (F (some 0)) (F (some 1)) < dsum a (some 0) (some 1) := by
  simp only [F, dsum]
  rw [d_zero_one.1, d_zero_one.2, d_one_two.1, d_one_two.2]
  have := ha.anti (show (0 : ℤ) < 1 by norm_num)
  linarith

/-! ### An instance -/

/-- The profile `1 + 1 / (2 (1 + 2 ^ m))`. -/
noncomputable def prof (m : ℤ) : ℝ := 1 + 1 / (2 * (1 + (2 : ℝ) ^ m))

theorem prof_isProfile : IsProfile prof where
  lo m := by
    unfold prof
    have : (0 : ℝ) < 2 ^ m := zpow_pos two_pos m
    have : (0 : ℝ) < 1 / (2 * (1 + (2 : ℝ) ^ m)) := by positivity
    linarith
  hi m := by
    unfold prof
    have h : (0 : ℝ) < 2 ^ m := zpow_pos two_pos m
    have : 1 / (2 * (1 + (2 : ℝ) ^ m)) < 1 / 2 := by
      apply one_div_lt_one_div_of_lt (by norm_num)
      linarith
    linarith
  anti m n h := by
    unfold prof
    have hm : (0 : ℝ) < 2 ^ m := zpow_pos two_pos m
    have hlt : (2 : ℝ) ^ m < 2 ^ n := zpow_lt_zpow_right₀ (by norm_num) h
    have : 1 / (2 * (1 + (2 : ℝ) ^ n)) < 1 / (2 * (1 + (2 : ℝ) ^ m)) := by
      apply one_div_lt_one_div_of_lt (by positivity)
      linarith
    linarith

/-- A T₁ quasi-metric space with sequentially compact topology that
is expand-contract plastic, with a bijection that is nonexpansive
and not an isometry for both symmetrizations. -/
theorem example_exists :
    IsQPM (d prof) ∧ (∀ x y, d prof x y = 0 → x = y) ∧ SeqCompact (d prof) ∧
    (∀ G : Option ℤ → Option ℤ, Function.Bijective G →
      (∀ x y, d prof (G x) (G y) ≤ d prof x y) →
      ∀ x y, d prof (G x) (G y) = d prof x y) ∧
    Function.Bijective F ∧
    (∀ x y, dmax prof (F x) (F y) ≤ dmax prof x y) ∧
    (∃ x y, dmax prof (F x) (F y) < dmax prof x y) ∧
    (∀ x y, dsum prof (F x) (F y) ≤ dsum prof x y) ∧
    (∃ x y, dsum prof (F x) (F y) < dsum prof x y) :=
  ⟨isQPM prof_isProfile, t1 prof_isProfile, seqCompact prof_isProfile,
    fun _ hb hG => plastic prof_isProfile hb hG, F_bij,
    F_max_ne prof_isProfile, ⟨_, _, F_max_strict prof_isProfile⟩,
    F_sum_ne prof_isProfile, ⟨_, _, F_sum_strict prof_isProfile⟩⟩

end SymExample

#print axioms SymExample.isQPM
#print axioms SymExample.t1
#print axioms SymExample.seqCompact
#print axioms SymExample.plastic
#print axioms SymExample.F_bij
#print axioms SymExample.F_max_ne
#print axioms SymExample.F_sum_ne
#print axioms SymExample.prof_isProfile
#print axioms SymExample.example_exists


==> anc/TollExamples.lean <==
/-
TollExamples.lean

Companion checks for Section 6 of "Compact Quasi-Metric Spaces Are
Expand-Contract Plastic". The counterexample
itself (Proposition 6.1) is in
`VanishingToll.lean`, which imports this file for `IsOrbit` and the
circle instance. What is checked here are the finite parts of the
degenerate, switched-off fee of Remark 6.3, and of one further
variant:

* `Pt`: the skeletal quotient `B ⊔ ℕ ⊔ A` (the completed toll
  spiral). The distance is a quasi-pseudo-metric, the space is T₀
  with a one-way free move, the recents are separated in the
  symmetrization, and the modified map is non-contractive, expands
  one pair by exactly `c`, is injective, and misses exactly the
  point `β_{φ 0}`.
* `Pt2` at `c' = 0`: the deep-boundary space of the toll-spiral
  paper's Proposition 7.3. The deep integer `-1` and its boundary
  copy are isomorphic (`pair_iso`), and the shift separates their
  images (`shift_separates`), so it does not descend to the
  skeletal quotient.
* `Pt2` at `c' > 0`: a two-charge variant, T₀ and lower-side
  complete with a bijective non-contractive non-isometric shift. It
  has left K-Cauchy sequences with no upper limit and is not used
  in the paper; the vanishing fee of `VanishingToll.lean` supersedes
  it.

The circle is abstracted: `T` is any metric space, `σ : T ≃ᵢ T` an
isometric bijection, and `φ : ℤ → T` an injective orbit of `σ`
(`σ (φ n) = φ (n + 1)`). The paper's instance is `T = ℝ/ℤ`, `σ` the
rotation by an irrational `θ`, `φ n = nθ`; it is constructed at the
end of the file (`circle_instance`), so the abstract hypotheses are
discharged for the instance the paper uses.

Definitions of quasi-pseudo-metric, left K-Cauchy, and upper limit
are those of `UpperLimits.lean`.
-/
import UpperLimits
import Mathlib.Topology.MetricSpace.IsometricSMul
import Mathlib.Topology.MetricSpace.Cauchy
import Mathlib.Analysis.Normed.Group.AddCircle
import Mathlib.NumberTheory.Real.Irrational

set_option linter.unusedSectionVars false

namespace TollExamples

open UpperLimits

section Abstract

variable {T : Type*} [MetricSpace T] (σ : T ≃ᵢ T) (φ : ℤ → T)

/-- The orbit hypothesis: `φ` is an injective `σ`-orbit. -/
structure IsOrbit : Prop where
  step : ∀ n, σ (φ n) = φ (n + 1)
  inj : Function.Injective φ

/-! ### The completed toll spiral (Remark 6.3, the skeletal quotient) -/

/-- Three layers: a bottom circle `B`, the recent integers `R`, a
top circle `A`. -/
inductive Pt (T : Type*)
  | B : T → Pt T
  | R : ℕ → Pt T
  | A : T → Pt T

namespace Pt

variable (c : ℝ)

/-- Positions. -/
def pos : Pt T → T
  | B y => y
  | R n => φ (n : ℤ)
  | A y => y

/-- The toll: `c` on descents, `0` otherwise. Descents are from `A`
to `R ∪ B`, from `R` to `B`, and from `n` to `m < n` within `R`.
Nothing is charged from `B`. -/
def toll : Pt T → Pt T → ℝ
  | B _, _ => 0
  | A _, A _ => 0
  | A _, _ => c
  | R n, R m => if n ≤ m then 0 else c
  | R _, A _ => 0
  | R _, B _ => c

/-- The distance. -/
def d (x x' : Pt T) : ℝ := dist (pos φ x) (pos φ x') + toll c x x'

variable {c}

lemma toll_nonneg (hc : 0 < c) (x x' : Pt T) : 0 ≤ toll c x x' := by
  cases x <;> cases x' <;> simp [toll] <;> (try split_ifs) <;> linarith

lemma toll_self (x : Pt T) : toll c x x = 0 := by
  cases x <;> simp [toll]

/-- Subadditivity of the toll. -/
lemma toll_tri (hc : 0 < c) (x y z : Pt T) :
    toll c x z ≤ toll c x y + toll c y z := by
  cases x <;> cases y <;> cases z <;> simp [toll] <;> (try split_ifs) <;> linarith

/-- `d` is a quasi-pseudo-metric. -/
theorem isQPM (hc : 0 < c) : IsQPM (d φ c) where
  self x := by simp [d, toll_self]
  nonneg x x' := add_nonneg dist_nonneg (toll_nonneg hc x x')
  tri x y z := by
    unfold d
    have := dist_triangle (pos φ x) (pos φ y) (pos φ z)
    have := toll_tri hc x y z
    linarith

lemma d_eq_zero (hc : 0 < c) {x x' : Pt T} (h : d φ c x x' = 0) :
    pos φ x = pos φ x' ∧ toll c x x' = 0 := by
  unfold d at h
  have h1 := dist_nonneg (x := pos φ x) (y := pos φ x')
  have h2 := toll_nonneg hc x x'
  exact ⟨dist_eq_zero.1 (by linarith), by linarith⟩

/-- `T₀`: two-way distance zero forces equality. -/
theorem t0 (hc : 0 < c) (ho : IsOrbit σ φ) (x x' : Pt T)
    (h : d φ c x x' = 0) (h' : d φ c x' x = 0) : x = x' := by
  obtain ⟨hp, ht⟩ := d_eq_zero φ hc h
  obtain ⟨-, ht'⟩ := d_eq_zero φ hc h'
  cases x <;> cases x' <;> simp [pos, toll] at hp ht ht' <;>
    first
    | (subst hp; rfl)
    | exact absurd ht hc.ne'
    | exact absurd ht' hc.ne'
    | (congr 1; exact_mod_cast ho.inj hp)

/-- A one-way free move: from the bottom copy of the origin up to
the recent `0` is free, and back costs `c`. -/
theorem free_move : d φ c (B (φ 0)) (R 0) = 0 ∧ d φ c (R 0) (B (φ 0)) = c := by
  simp [d, pos, toll]

/-- The symmetrization is not compact: recent integers are pairwise
at `d_s`-distance at least `c`. -/
theorem symm_dist_ge (hc : 0 < c) {n m : ℕ} (h : n ≠ m) :
    c ≤ d φ c (R n) (R m) + d φ c (R m) (R n) := by
  have h1 := dist_nonneg (x := pos φ (R n)) (y := pos φ (R m))
  have h2 := dist_nonneg (x := pos φ (R m)) (y := pos φ (R n))
  unfold d
  simp only [toll]
  split_ifs <;> first | linarith | omega

/-- The map: rotate both circles, shift the recents, and send the
bottom point at position `φ (-1)` up to the recent `0`. -/
noncomputable def F : Pt T → Pt T
  | B y => by classical exact if y = φ (-1) then R 0 else B (σ y)
  | R n => R (n + 1)
  | A y => A (σ y)

lemma pos_F (ho : IsOrbit σ φ) (x : Pt T) : pos φ (F σ φ x) = σ (pos φ x) := by
  cases x with
  | B y =>
    simp only [F, pos]
    split_ifs with h
    · subst h; simp [ho.step]
    · rfl
  | R n => simp [F, pos, ho.step]
  | A y => rfl

lemma toll_F (hc : 0 < c) (x x' : Pt T) : toll c x x' ≤ toll c (F σ φ x) (F σ φ x') := by
  cases x <;> cases x' <;> simp only [F, toll] <;>
    (try split_ifs) <;> first | linarith | omega | simp

/-- Non-contractive. -/
theorem F_nc (hc : 0 < c) (ho : IsOrbit σ φ) (x x' : Pt T) :
    d φ c x x' ≤ d φ c (F σ φ x) (F σ φ x') := by
  unfold d
  rw [pos_F σ φ ho, pos_F σ φ ho, σ.dist_eq]
  linarith [toll_F σ φ hc x x']

/-- Not an isometry: the pair `(β_{φ(-1)}, β_{φ 0})` expands by `c`. -/
theorem F_not_iso (ho : IsOrbit σ φ) :
    d φ c (F σ φ (B (φ (-1)))) (F σ φ (B (φ 0))) = d φ c (B (φ (-1))) (B (φ 0)) + c := by
  have hne : φ 0 ≠ φ (-1) := fun h => by have := ho.inj h; omega
  have h0 : φ 0 = σ (φ (-1)) := by rw [ho.step]; norm_num
  have key : dist (φ 0) (σ (φ 0)) = dist (φ (-1)) (φ 0) := by
    conv_lhs => rw [h0]
    rw [σ.dist_eq, ← h0]
  simp only [F, d, pos, toll, if_true, hne, if_false, Nat.cast_zero]
  rw [key]; ring

/-- Injective. -/
theorem F_inj : Function.Injective (F σ φ) := by
  intro x x' h
  cases x <;> cases x' <;> simp only [F] at h <;> (try split_ifs at h) <;>
    simp_all [σ.injective.eq_iff]

/-- Misses the point `β_{φ 0}`, the limit point `ŷ` of Section 5. -/
theorem F_misses (ho : IsOrbit σ φ) : ¬ ∃ x, F σ φ x = B (φ 0) := by
  rintro ⟨x, hx⟩
  cases x with
  | B y =>
    simp only [F] at hx
    split_ifs at hx with h
    all_goals first
      | cases hx
      | (have h1 : σ y = φ 0 := Pt.B.inj hx
         have h0 : φ 0 = σ (φ (-1)) := by rw [ho.step]; norm_num
         exact h (σ.injective (h1.trans h0)))
  | R n => cases hx
  | A y => cases hx

/-- ... and only that point. -/
theorem F_range (ho : IsOrbit σ φ) (z : Pt T) (hz : z ≠ B (φ 0)) : ∃ x, F σ φ x = z := by
  cases z with
  | B y =>
    refine ⟨B (σ.symm y), ?_⟩
    have hy : σ.symm y ≠ φ (-1) := by
      intro h
      apply hz
      have : y = σ (φ (-1)) := by rw [← h]; simp
      rw [this, ho.step]; norm_num
    simp [F, hy]
  | R n =>
    cases n with
    | zero => exact ⟨B (φ (-1)), by simp [F]⟩
    | succ n => exact ⟨R n, rfl⟩
  | A y => exact ⟨A (σ.symm y), by simp [F]⟩

end Pt

/-! ### The deep boundary, with an optional second charge -/

/-- Integers and boundary copies. -/
inductive Pt2 (T : Type*)
  | Z : ℤ → Pt2 T
  | C : T → Pt2 T

namespace Pt2

variable (c c' : ℝ)

def pos : Pt2 T → T
  | Z n => φ n
  | C y => y

/-- The toll: `c` from a recent source to anything below it, `c'`
from a deep source to a copy, `0` otherwise (and always `0` from a
copy). -/
def toll : Pt2 T → Pt2 T → ℝ
  | Z a, Z b => if 0 ≤ a ∧ b < a then c else 0
  | Z a, C _ => if 0 ≤ a then c else c'
  | C _, _ => 0

def d (x x' : Pt2 T) : ℝ := dist (pos φ x) (pos φ x') + toll c c' x x'

variable {c c'}

lemma toll_nonneg (hc' : 0 ≤ c') (hcc : c' ≤ c) (x x' : Pt2 T) : 0 ≤ toll c c' x x' := by
  cases x <;> cases x' <;> simp [toll] <;> (try split_ifs) <;> linarith

lemma toll_self (x : Pt2 T) : toll c c' x x = 0 := by
  cases x <;> simp [toll]

lemma toll_tri (hc' : 0 ≤ c') (hcc : c' ≤ c) (x y z : Pt2 T) :
    toll c c' x z ≤ toll c c' x y + toll c c' y z := by
  cases x <;> cases y <;> cases z <;> simp [toll] <;> (try split_ifs) <;>
    first | linarith | omega

theorem isQPM (hc' : 0 ≤ c') (hcc : c' ≤ c) : IsQPM (d φ c c') where
  self x := by simp [d, toll_self]
  nonneg x x' := add_nonneg dist_nonneg (toll_nonneg hc' hcc x x')
  tri x y z := by
    unfold d
    have := dist_triangle (pos φ x) (pos φ y) (pos φ z)
    have := toll_tri hc' hcc x y z
    linarith

lemma d_eq_zero (hc' : 0 ≤ c') (hcc : c' ≤ c) {x x' : Pt2 T} (h : d φ c c' x x' = 0) :
    pos φ x = pos φ x' ∧ toll c c' x x' = 0 := by
  unfold d at h
  have h1 := dist_nonneg (x := pos φ x) (y := pos φ x')
  have h2 := toll_nonneg hc' hcc x x'
  exact ⟨dist_eq_zero.1 (by linarith), by linarith⟩

/-- `T₀`. -/
theorem t0 (hc' : 0 < c') (hcc : c' ≤ c) (ho : IsOrbit σ φ) (x x' : Pt2 T)
    (h : d φ c c' x x' = 0) (h' : d φ c c' x' x = 0) : x = x' := by
  obtain ⟨hp, ht⟩ := d_eq_zero φ hc'.le hcc h
  obtain ⟨-, ht'⟩ := d_eq_zero φ hc'.le hcc h'
  cases x <;> cases x' <;> simp [pos, toll] at hp ht ht' <;>
    first
    | (subst hp; rfl)
    | (congr 1; exact ho.inj hp)
    | (split_ifs at ht <;> linarith)
    | (split_ifs at ht' <;> linarith)

/-- A one-way free move: the copy of the origin reaches the integer
`0` for free; the integer pays `c`. -/
theorem free_move : d φ c c' (C (φ 0)) (Z 0) = 0 ∧ d φ c c' (Z 0) (C (φ 0)) = c := by
  simp [d, pos, toll]

/-- The shift. -/
def S : Pt2 T → Pt2 T
  | Z n => Z (n + 1)
  | C y => C (σ y)

theorem S_bij : Function.Bijective (S σ (T := T)) := by
  constructor
  · intro x x' h
    cases x <;> cases x' <;> simp [S, σ.injective.eq_iff] at h <;> simp [h]
  · intro z
    cases z with
    | Z n => exact ⟨Z (n - 1), by simp [S]⟩
    | C y => exact ⟨C (σ.symm y), by simp [S]⟩

lemma pos_S (ho : IsOrbit σ φ) (x : Pt2 T) : pos φ (S σ x) = σ (pos φ x) := by
  cases x <;> simp [S, pos, ho.step]

lemma toll_S (hc' : 0 ≤ c') (hcc : c' ≤ c) (x x' : Pt2 T) : toll c c' x x' ≤ toll c c' (S σ x) (S σ x') := by
  cases x <;> cases x' <;> simp only [S, toll] <;> (try split_ifs) <;>
    first | linarith | omega

/-- Non-contractive. -/
theorem S_nc (hc' : 0 ≤ c') (hcc : c' ≤ c) (ho : IsOrbit σ φ) (x x' : Pt2 T) :
    d φ c c' x x' ≤ d φ c c' (S σ x) (S σ x') := by
  unfold d
  rw [pos_S σ φ ho, pos_S σ φ ho, σ.dist_eq]
  linarith [toll_S σ hc' hcc x x']

/-- Not an isometry: the pair `(-1, -2)` expands by `c` at the seam. -/
theorem S_not_iso (ho : IsOrbit σ φ) :
    d φ c c' (S σ (Z (-1))) (S σ (Z (-2))) = d φ c c' (Z (-1)) (Z (-2)) + c := by
  simp only [S, d, pos, toll]
  norm_num
  have h1 : φ 0 = σ (φ (-1)) := by rw [ho.step]; norm_num
  have h2 : φ (-1) = σ (φ (-2)) := by rw [ho.step]; norm_num
  rw [h1, h2, σ.dist_eq, ← h2]

/-- Lower-side completeness: every left K-Cauchy sequence has a
point `p` with `d p (x k) → 0`, namely the copy of the limit of its
positions. (The `[CompleteSpace T]` hypothesis is left as an
assumption; the circle satisfies it, but the theorem is not
instantiated there.) -/
theorem lower_complete [CompleteSpace T] (hc' : 0 ≤ c') (hcc : c' ≤ c)
    (x : ℕ → Pt2 T) (hx : LeftCauchy (d φ c c') x) :
    ∃ p, ∀ ε > 0, ∃ N, ∀ k, N ≤ k → d φ c c' p (x k) < ε := by
  have hcs : CauchySeq (fun k => pos φ (x k)) := by
    rw [Metric.cauchySeq_iff']
    intro ε hε
    obtain ⟨N, hN⟩ := hx ε hε
    refine ⟨N, fun n hn => ?_⟩
    rw [dist_comm]
    have := hN N n le_rfl hn
    have h2 := toll_nonneg hc' hcc (x N) (x n)
    unfold d at this
    linarith
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete hcs
  rw [Metric.tendsto_atTop] at hq
  refine ⟨C q, fun ε hε => ?_⟩
  obtain ⟨N, hN⟩ := hq ε hε
  refine ⟨N, fun k hk => ?_⟩
  have := hN k hk
  simp only [d, pos, toll, add_zero]
  rwa [dist_comm]

/-- At `c' = 0` the space is that of the toll-spiral paper's
Proposition 7.3, and the deep integer `-1` and its boundary copy are
isomorphic: distance zero in both directions. -/
theorem pair_iso :
    d φ c 0 (Z (-1)) (C (φ (-1))) = 0 ∧ d φ c 0 (C (φ (-1))) (Z (-1)) = 0 := by
  constructor <;> simp [d, pos, toll]

/-- ...but the shift separates their images: at the seam `-1 ↦ 0` the
toll fires, so the shift does not preserve isomorphy and cannot
descend to the skeletal quotient (Remark 6.3). -/
theorem shift_separates (ho : IsOrbit σ φ) :
    d φ c 0 (S σ (Z (-1))) (S σ (C (φ (-1)))) = c ∧
    d φ c 0 (S σ (C (φ (-1)))) (S σ (Z (-1))) = 0 := by
  have h0 : σ (φ (-1)) = φ 0 := by rw [ho.step]; norm_num
  constructor <;> simp [S, d, pos, toll, h0]

end Pt2

end Abstract

/-! ### The paper's instance: the circle and an irrational rotation -/

section Circle

open AddCircle

/-- Rotation of `ℝ/ℤ` by `θ`, as an isometric bijection. -/
noncomputable def rot (θ : ℝ) : AddCircle (1 : ℝ) ≃ᵢ AddCircle (1 : ℝ) :=
  IsometryEquiv.addRight (θ : AddCircle (1 : ℝ))

/-- The orbit `n ↦ nθ`. -/
noncomputable def orb (θ : ℝ) (n : ℤ) : AddCircle (1 : ℝ) := n • (θ : AddCircle (1 : ℝ))

/-- For irrational `θ`, `orb θ` is an injective orbit of `rot θ`, so
the abstract hypotheses hold for the paper's instance. -/
theorem circle_instance {θ : ℝ} (hθ : Irrational θ) : IsOrbit (rot θ) (orb θ) where
  step n := by
    simp [rot, orb, add_zsmul]
  inj := by
    intro n m h
    by_contra hnm
    have hk : n - m ≠ 0 := sub_ne_zero.2 hnm
    have h0 : ((n - m) • (θ : AddCircle (1 : ℝ))) = 0 := by
      rw [sub_zsmul]
      simp only [orb] at h
      rw [h]; simp
    rw [← AddCircle.coe_zsmul, AddCircle.coe_eq_zero_iff] at h0
    obtain ⟨j, hj⟩ := h0
    rw [zsmul_eq_mul, zsmul_eq_mul, mul_one] at hj
    exact (hθ.intCast_mul hk).ne_int j hj.symm

end Circle

end TollExamples

#print axioms TollExamples.Pt.isQPM
#print axioms TollExamples.Pt.t0
#print axioms TollExamples.Pt.F_nc
#print axioms TollExamples.Pt.F_not_iso
#print axioms TollExamples.Pt.F_inj
#print axioms TollExamples.Pt.F_misses
#print axioms TollExamples.Pt.F_range
#print axioms TollExamples.Pt.free_move
#print axioms TollExamples.Pt.symm_dist_ge
#print axioms TollExamples.Pt2.isQPM
#print axioms TollExamples.Pt2.t0
#print axioms TollExamples.Pt2.S_bij
#print axioms TollExamples.Pt2.S_nc
#print axioms TollExamples.Pt2.S_not_iso
#print axioms TollExamples.Pt2.lower_complete
#print axioms TollExamples.Pt2.pair_iso
#print axioms TollExamples.Pt2.shift_separates
#print axioms TollExamples.Pt2.free_move
#print axioms TollExamples.circle_instance


==> anc/UpperLimits.lean <==
/-
UpperLimits.lean

The upper-side rigidity theorem (Theorem 3.4) and its Yoneda
corollary (Corollary 3.6) of "Compact Quasi-Metric Spaces Are
Expand-Contract Plastic". The plasticity theorem (Theorem 3.2) is in
`LowerLimits.lean`.

Setting: a real-valued quasi-pseudo-metric d on a type X (d x x = 0,
d ≥ 0, triangle inequality; no symmetry, no separation). A sequence is
left K-Cauchy when d (x n) (x m) < ε for N ≤ n ≤ m, and y is an upper
limit of x when d (x n) y → 0.

Theorem (upper_limits_force_isometries): if
  (i)   every sequence has a left K-Cauchy subsequence,
  (ii)  every left K-Cauchy sequence has an upper limit, and
  (iii) there is no one-way free move (d x y = 0 → d y x = 0),
then every non-contractive self-map F (d x y ≤ d (F x) (F y)),
bijective or not, is an isometry.

Corollary (yoneda_forces_isometries): for a quasi-metric (the T₁
axiom: d x y = 0 → x = y) satisfying (i) in which every left
K-Cauchy sequence has a Yoneda limit (d y z = lim d (x n) z for all z),
every non-contractive self-map is an isometry.

The theorem is also given with (ii) replaced by sequential
compactness of the conjugate topology
(conj_seq_compact_forces_isometries): every sequence has a
subsequence with an upper limit. Under (i) the two forms are
equivalent (Lemma 2.3); the passage from a subsequence to the whole
left K-Cauchy sequence is UpperLimit.of_subseq.

Hypothesis (i) is the sequential characterization of hereditary
precompactness [Künzi et al. 1993, Theorem 3]; that equivalence is
cited in the paper and not mechanized here.
-/
import Mathlib.Algebra.Order.Archimedean.Real.Basic
import Mathlib.Order.Monotone.Basic

namespace UpperLimits

variable {X : Type*} (d : X → X → ℝ)

/-- The axioms of a quasi-pseudo-metric. -/
structure IsQPM : Prop where
  self : ∀ x, d x x = 0
  nonneg : ∀ x y, 0 ≤ d x y
  tri : ∀ x y z, d x z ≤ d x y + d y z

/-- Left K-Cauchy (forward-Cauchy) sequences. -/
def LeftCauchy (x : ℕ → X) : Prop :=
  ∀ ε > 0, ∃ N, ∀ n m, N ≤ n → n ≤ m → d (x n) (x m) < ε

/-- `y` is an upper limit of `x`: `d (x n) y → 0`. -/
def UpperLimit (x : ℕ → X) (y : X) : Prop :=
  ∀ ε > 0, ∃ N, ∀ n, N ≤ n → d (x n) y < ε

/-- `y` is a Yoneda limit of `x`: `d (x n) z → d y z` for every `z`. -/
def YonedaLimit (x : ℕ → X) (y : X) : Prop :=
  ∀ z, ∀ ε > 0, ∃ N, ∀ n, N ≤ n → |d (x n) z - d y z| < ε

variable {d}

lemma LeftCauchy.comp {x : ℕ → X} (hx : LeftCauchy d x) {ψ : ℕ → ℕ}
    (hψ : StrictMono ψ) : LeftCauchy d (x ∘ ψ) := by
  intro ε hε
  obtain ⟨N, hN⟩ := hx ε hε
  exact ⟨N, fun n m hn hnm =>
    hN (ψ n) (ψ m) (le_trans hn (hψ.id_le n)) (hψ.monotone hnm)⟩

/-- Every Yoneda limit is an upper limit (take `z = y`). -/
lemma YonedaLimit.upperLimit (hq : IsQPM d) {x : ℕ → X} {y : X}
    (h : YonedaLimit d x y) : UpperLimit d x y := by
  intro ε hε
  obtain ⟨N, hN⟩ := h y ε hε
  refine ⟨N, fun n hn => ?_⟩
  have := hN n hn
  rw [hq.self y, sub_zero, abs_lt] at this
  exact this.2

/-- Iterates of a non-contractive map are non-contractive. -/
lemma iter_nc {F : X → X} (hF : ∀ x y, d x y ≤ d (F x) (F y)) (k : ℕ) (x y : X) :
    d x y ≤ d (F^[k] x) (F^[k] y) := by
  induction k generalizing x y with
  | zero => simp
  | succ k ih =>
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact (hF x y).trans (ih (F x) (F y))

/-- From `d (F^[n] a) (F^[n'] a)` to a forward return of `a`. -/
lemma pull_back {F : X → X} (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X)
    {n n' : ℕ} (h : n < n') :
    d a (F^[n' - n] a) ≤ d (F^[n] a) (F^[n'] a) := by
  have key := iter_nc hF n a (F^[n' - n] a)
  have e : F^[n] (F^[n' - n] a) = F^[n'] a := by
    rw [← Function.iterate_add_apply]
    congr 1
    omega
  rwa [e] at key

variable (d)

/-- Hypothesis (i): every sequence has a left K-Cauchy subsequence. -/
def SeqHP : Prop :=
  ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ LeftCauchy d (u ∘ φ)

variable {d}

/-- Forward returns, jointly for two points. -/
lemma forward_return (hi : SeqHP d) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d a (F^[m] a) < ε ∧ d b (F^[m] b) < ε := by
  obtain ⟨φ, hφ, hcφ⟩ := hi (fun n => F^[n] a)
  obtain ⟨ψ, hψ, hcψ⟩ := hi (fun k => F^[φ k] b)
  have hca := hcφ.comp hψ
  have hθ : StrictMono (φ ∘ ψ) := hφ.comp hψ
  intro ε hε
  obtain ⟨N1, hN1⟩ := hca ε hε
  obtain ⟨N2, hN2⟩ := hcψ ε hε
  set N := max N1 N2
  have hlt : φ (ψ N) < φ (ψ (N + 1)) := hθ (Nat.lt_succ_self N)
  refine ⟨φ (ψ (N + 1)) - φ (ψ N), by omega, ?_, ?_⟩
  · exact lt_of_le_of_lt (pull_back hF a hlt)
      (hN1 N (N + 1) (le_max_left _ _) (Nat.le_succ N))
  · exact lt_of_le_of_lt (pull_back hF b hlt)
      (hN2 N (N + 1) (le_max_right _ _) (Nat.le_succ N))

lemma one_div_succ_le {n k : ℕ} (h : n ≤ k) :
    1 / ((k : ℝ) + 1) ≤ 1 / ((n : ℝ) + 1) := by
  apply one_div_le_one_div_of_le (by positivity)
  exact_mod_cast Nat.succ_le_succ h

/-- The mixed recurrence: a backward return for `a` and a forward
return for `b`, at a common time. -/
lemma mixed_return (hq : IsQPM d) (hi : SeqHP d)
    (hii : ∀ x : ℕ → X, LeftCauchy d x → ∃ y, UpperLimit d x y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d (F^[m] a) a < ε ∧ d b (F^[m] b) < ε := by
  have hfr := forward_return hi hF a b
  choose m hm1 hma hmb using
    fun i : ℕ => hfr (1 / ((i : ℝ) + 1)) (by positivity)
  obtain ⟨ψ, hψ, hcψ⟩ := hi (fun i => F^[m i] a)
  obtain ⟨y, hy⟩ := hii _ hcψ
  -- the upper limit sits at distance zero above `a`
  have hay : d a y = 0 := by
    refine le_antisymm ?_ (hq.nonneg a y)
    refine le_of_forall_pos_lt_add fun ε hε => ?_
    obtain ⟨K, hK⟩ := hy (ε / 2) (by positivity)
    obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt (show (0 : ℝ) < ε / 2 by positivity)
    set k := max K n0
    have h1 := hK k (le_max_left _ _)
    have h2 : d a (F^[m (ψ k)] a) < ε / 2 :=
      lt_of_lt_of_le (hma (ψ k))
        ((one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k)))) |>.trans hn0
    have h3 := hq.tri a (F^[m (ψ k)] a) y
    simp only [Function.comp] at h1
    linarith
  have hya : d y a = 0 := hiii a y hay
  intro ε hε
  obtain ⟨K, hK⟩ := hy ε hε
  obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt hε
  set k := max K n0
  refine ⟨m (ψ k), hm1 _, ?_, ?_⟩
  · have h1 := hK k (le_max_left _ _)
    simp only [Function.comp] at h1
    have h2 := hq.tri (F^[m (ψ k)] a) y a
    linarith
  · exact lt_of_lt_of_le (hmb (ψ k))
      (one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k))) |>.trans hn0

/-- THEOREM 3.4: upper limits force isometries. -/
theorem upper_limits_force_isometries (hq : IsQPM d) (hi : SeqHP d)
    (hii : ∀ x : ℕ → X, LeftCauchy d x → ∃ y, UpperLimit d x y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine le_antisymm ?_ (hF a b)
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨m, hm1, hma, hmb⟩ :=
    mixed_return hq hi hii hiii hF a b (ε / 2) (by positivity)
  obtain ⟨k, rfl⟩ : ∃ k, m = k + 1 := ⟨m - 1, by omega⟩
  have h1 : d (F a) (F b) ≤ d (F^[k + 1] a) (F^[k + 1] b) := by
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact iter_nc hF k (F a) (F b)
  have h2 := hq.tri (F^[k + 1] a) a (F^[k + 1] b)
  have h3 := hq.tri a b (F^[k + 1] b)
  linarith

/-- COROLLARY 3.6: for a quasi-metric (the T₁ axiom) in which
every left K-Cauchy sequence has a Yoneda limit, every non-contractive
self-map is an isometry. -/
theorem yoneda_forces_isometries (hq : IsQPM d) (hc : ∀ x y, d x y = 0 → x = y)
    (hi : SeqHP d)
    (hY : ∀ x : ℕ → X, LeftCauchy d x → ∃ y, YonedaLimit d x y)
    {F : X → X} (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine upper_limits_force_isometries hq hi ?_ ?_ hF a b
  · intro x hx
    obtain ⟨y, hy⟩ := hY x hx
    exact ⟨y, hy.upperLimit hq⟩
  · intro x y hxy
    obtain rfl := hc x y hxy
    exact hq.self x

/-- An upper limit of a subsequence of a left K-Cauchy sequence is an
upper limit of the whole sequence (Lemma 2.2). -/
lemma UpperLimit.of_subseq (hq : IsQPM d) {x : ℕ → X} (hx : LeftCauchy d x)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) {y : X} (hy : UpperLimit d (x ∘ φ) y) :
    UpperLimit d x y := by
  intro ε hε
  obtain ⟨N, hN⟩ := hx (ε / 2) (by positivity)
  obtain ⟨K, hK⟩ := hy (ε / 2) (by positivity)
  refine ⟨N, fun n hn => ?_⟩
  set k := max K n
  have h1 := hN n (φ k) hn ((le_max_right K n).trans (hφ.id_le k))
  have h2 := hK k (le_max_left _ _)
  have h3 := hq.tri (x n) (x (φ k)) y
  simp only [Function.comp] at h2
  linarith

/-- THEOREM 3.4 in its compactness form: (i), the R₀ axiom, and
sequential compactness of the conjugate topology (every sequence has
a subsequence with an upper limit). -/
theorem conj_seq_compact_forces_isometries (hq : IsQPM d) (hi : SeqHP d)
    (hsc : ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ y, UpperLimit d (u ∘ φ) y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine upper_limits_force_isometries hq hi ?_ hiii hF a b
  intro x hx
  obtain ⟨φ, hφ, y, hy⟩ := hsc x
  exact ⟨y, hy.of_subseq hq hx hφ⟩

end UpperLimits

#print axioms UpperLimits.mixed_return
#print axioms UpperLimits.upper_limits_force_isometries
#print axioms UpperLimits.yoneda_forces_isometries
#print axioms UpperLimits.conj_seq_compact_forces_isometries


==> anc/VanishingToll.lean <==
/-
VanishingToll.lean

Proposition 6.1 of "Compact Quasi-Metric Spaces Are Expand-Contract
Plastic": hypothesis (iii), the R₀ axiom, cannot be dropped from
either rigidity theorem (Theorems 3.2 and 3.4). A T₀
quasi-pseudo-metric space in which every sequence has a left
K-Cauchy subsequence and every left K-Cauchy sequence has a Yoneda
limit, carrying a BIJECTIVE non-contractive self-map that is not an
isometry.

The space is the three-layer completed toll spiral with the deep
integers kept as points of their own: a bottom circle `B`, the
integers `Z`, a top circle `A`, ordered `B < Z < A` with `Z` in its
index order, and

  d x x' = dist (pos x) (pos x') + toll x x',

where the toll is charged on moves to a strictly lower point and
depends on the source only: `0` from `B`, `g n` from the integer
`n`, `c` from `A`. The fee `g : ℤ → ℝ` is positive, nondecreasing,
tends to `0` at `-∞` and to `c` at `+∞` (`IsFee`). Positivity
separates each integer from its bottom copy (T₀); vanishing at `-∞`
keeps descending deep sequences left K-Cauchy with their bottom copy
as Yoneda limit; and the shift is non-contractive because `g` is
nondecreasing, strictly so wherever `g` increases.

The following are checked here, the sequential parts included:
quasi-pseudo-metric (`isQPM`), T₀ (`t0`), one-way free moves
(`free_move_up`, `free_move_top`), hypothesis (i) (`seqHP`, for a
compact position space), sequential Yoneda completeness
(`yoneda_complete`, for a complete position space), lower-side
completeness (`lower_complete`), the uniform separation of the
recent integers in the symmetrization (`symm_dist_ge`), and the map:
bijective (`F_bij`), non-contractive (`F_nc`), strictly expanding
at every increase of the fee (`F_strict`). The paper's instance —
the circle `ℝ/ℤ`, an irrational rotation, and the fee
`min 1 (2 ^ n)` — is assembled in `counterexample` (its statement:
quasi-pseudo-metric, T₀, hypothesis (i), Yoneda limits, and the
three properties of the map; the other properties are proved at the
abstract level, which covers the instance).

Not mechanized: compactness of the topology and of the conjugate
topology (forward balls at bottom points, and conjugate balls at top
points, are full position preimages),
non-compactness of the symmetrization as a topological statement
(`symm_dist_ge` gives the infinite uniformly separated set), and the
extension of the Yoneda and lower limits from sequences to nets.

Definitions of quasi-pseudo-metric, left K-Cauchy, Yoneda limit and
`SeqHP` are those of `UpperLimits.lean`; `IsOrbit`, `rot`, `orb`
and `circle_instance` are those of `TollExamples.lean`.
-/
import UpperLimits
import TollExamples
import Mathlib.Order.OrderIsoNat
import Mathlib.Topology.Sequences
import Mathlib.Topology.Instances.AddCircle.Real
import Mathlib.Algebra.Order.Archimedean.Basic

set_option linter.unusedSectionVars false

namespace VanishingToll

open UpperLimits TollExamples

/-- The fee: positive, nondecreasing, bounded by `c`, tending to `c`
at `+∞` and to `0` at `-∞`. -/
structure IsFee (g : ℤ → ℝ) (c : ℝ) : Prop where
  pos : ∀ n, 0 < g n
  mono : Monotone g
  le : ∀ n, g n ≤ c
  top : ∀ ε > 0, ∃ M, ∀ n, M ≤ n → c - g n < ε
  bot : ∀ ε > 0, ∃ M, ∀ n, n ≤ M → g n < ε

lemma IsFee.c_pos {g : ℤ → ℝ} {c : ℝ} (hg : IsFee g c) : 0 < c :=
  (hg.pos 0).trans_le (hg.le 0)

section Abstract

variable {T : Type*} [MetricSpace T] (σ : T ≃ᵢ T) (φ : ℤ → T)

/-- Three layers: a bottom circle `B`, the integers `Z`, a top
circle `A`. -/
inductive Pt (T : Type*)
  | B : T → Pt T
  | Z : ℤ → Pt T
  | A : T → Pt T

namespace Pt

variable (g : ℤ → ℝ) (c : ℝ)

/-- Positions. -/
def pos : Pt T → T
  | B y => y
  | Z n => φ n
  | A y => y

/-- The toll, charged on moves to a strictly lower point, by source:
nothing from `B`, `g n` from the integer `n`, `c` from `A`. -/
def toll : Pt T → Pt T → ℝ
  | B _, _ => 0
  | Z n, B _ => g n
  | Z n, Z m => if m < n then g n else 0
  | Z _, A _ => 0
  | A _, A _ => 0
  | A _, _ => c

/-- The distance. -/
def d (x x' : Pt T) : ℝ := dist (pos φ x) (pos φ x') + toll g c x x'

variable {g c}

lemma toll_B (y : T) (z : Pt T) : toll g c (B y) z = 0 := by
  cases z <;> rfl

lemma toll_Z_le (hg : IsFee g c) (a : ℤ) (z : Pt T) :
    0 ≤ toll g c (Z a) z ∧ toll g c (Z a) z ≤ g a := by
  have := hg.pos a
  cases z <;> simp only [toll] <;> (try split_ifs) <;> constructor <;> linarith

lemma toll_nonneg (hg : IsFee g c) (x x' : Pt T) : 0 ≤ toll g c x x' := by
  have hc := hg.c_pos
  rcases x with y | a | y
  · rw [toll_B]
  · exact (toll_Z_le hg a x').1
  · cases x' <;> simp only [toll] <;> linarith

lemma toll_self (x : Pt T) : toll g c x x = 0 := by
  cases x <;> simp [toll]

/-- Subadditivity of the toll. -/
lemma toll_tri (hg : IsFee g c) (x y z : Pt T) :
    toll g c x z ≤ toll g c x y + toll g c y z := by
  have hc := hg.c_pos
  rcases x with x | a | x
  · rw [toll_B]; exact add_nonneg (toll_nonneg hg _ _) (toll_nonneg hg _ _)
  · rcases y with y | b | y <;> rcases z with z | e | z <;> simp only [toll] <;>
      (try split_ifs) <;>
      first
      | linarith [hg.pos a, hg.le a]
      | linarith [hg.pos a, hg.le a, hg.pos b, hg.le b]
      | linarith [hg.pos a, hg.pos b, hg.mono (show a ≤ b by omega)]
  · rcases y with y | b | y <;> rcases z with z | e | z <;> simp only [toll] <;>
      (try split_ifs) <;>
      first
      | linarith
      | linarith [hg.pos b, hg.le b]

/-- `d` is a quasi-pseudo-metric. -/
theorem isQPM (hg : IsFee g c) : IsQPM (d φ g c) where
  self x := by simp [d, toll_self]
  nonneg x x' := add_nonneg dist_nonneg (toll_nonneg hg x x')
  tri x y z := by
    unfold d
    have := dist_triangle (pos φ x) (pos φ y) (pos φ z)
    have := toll_tri hg x y z
    linarith

lemma dist_le_d (hg : IsFee g c) (x x' : Pt T) :
    dist (pos φ x) (pos φ x') ≤ d φ g c x x' := by
  unfold d; linarith [toll_nonneg hg x x']

lemma toll_le_d (x x' : Pt T) : toll g c x x' ≤ d φ g c x x' := by
  unfold d; linarith [dist_nonneg (x := pos φ x) (y := pos φ x')]

lemma d_eq_zero (hg : IsFee g c) {x x' : Pt T} (h : d φ g c x x' = 0) :
    pos φ x = pos φ x' ∧ toll g c x x' = 0 := by
  unfold d at h
  have h1 := dist_nonneg (x := pos φ x) (y := pos φ x')
  have h2 := toll_nonneg hg x x'
  exact ⟨dist_eq_zero.1 (by linarith), by linarith⟩

/-- `T₀`: two-way distance zero forces equality. -/
theorem t0 (hg : IsFee g c) (ho : IsOrbit σ φ) (x x' : Pt T)
    (h : d φ g c x x' = 0) (h' : d φ g c x' x = 0) : x = x' := by
  have hc := hg.c_pos
  obtain ⟨hp, ht⟩ := d_eq_zero φ hg h
  obtain ⟨-, ht'⟩ := d_eq_zero φ hg h'
  rcases x with y | a | y <;> rcases x' with y' | b | y' <;>
    simp only [pos, toll] at hp ht ht'
  · subst hp; rfl
  · exact absurd ht' (hg.pos b).ne'
  · exact absurd ht' hc.ne'
  · exact absurd ht (hg.pos a).ne'
  · rw [ho.inj hp]
  · exact absurd ht' hc.ne'
  · exact absurd ht hc.ne'
  · exact absurd ht hc.ne'
  · subst hp; rfl

/-- One-way free moves at the bottom: the copy of `n` reaches `n`
for free; `n` pays its fee. -/
theorem free_move_up (n : ℤ) :
    d φ g c (B (φ n)) (Z n) = 0 ∧ d φ g c (Z n) (B (φ n)) = g n := by
  simp [d, pos, toll]

/-- One-way free moves at the top: this is where the upper limit of
the forward returns of `n` sits. -/
theorem free_move_top (n : ℤ) :
    d φ g c (Z n) (A (φ n)) = 0 ∧ d φ g c (A (φ n)) (Z n) = c := by
  simp [d, pos, toll]

/-- The recent integers are uniformly separated in the
symmetrization. -/
theorem symm_dist_ge (hg : IsFee g c) {a b : ℤ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (h : a ≠ b) : g 0 ≤ d φ g c (Z a) (Z b) + d φ g c (Z b) (Z a) := by
  have h1 := dist_nonneg (x := pos φ (Z a)) (y := pos φ (Z b))
  have h2 := dist_nonneg (x := pos φ (Z b)) (y := pos φ (Z a))
  have h3 := hg.mono ha
  have h4 := hg.mono hb
  unfold d
  simp only [toll]
  split_ifs <;> first | linarith | omega

/-! ### The map -/

/-- Rotate both circles and shift the integers. -/
def F : Pt T → Pt T
  | B y => B (σ y)
  | Z n => Z (n + 1)
  | A y => A (σ y)

/-- Bijective. -/
theorem F_bij : Function.Bijective (F σ (T := T)) := by
  constructor
  · intro x x' h
    cases x <;> cases x' <;> simp [F, σ.injective.eq_iff] at h <;> simp [h]
  · intro z
    cases z with
    | B y => exact ⟨B (σ.symm y), by simp [F]⟩
    | Z n => exact ⟨Z (n - 1), by simp [F]⟩
    | A y => exact ⟨A (σ.symm y), by simp [F]⟩

lemma pos_F (ho : IsOrbit σ φ) (x : Pt T) : pos φ (F σ x) = σ (pos φ x) := by
  cases x <;> simp [F, pos, ho.step]

lemma toll_F (hg : IsFee g c) (x x' : Pt T) :
    toll g c x x' ≤ toll g c (F σ x) (F σ x') := by
  rcases x with y | a | y <;> rcases x' with y' | b | y' <;> simp only [F, toll] <;>
    (try split_ifs) <;>
    first
    | linarith
    | linarith [hg.mono (show a ≤ a + 1 by omega), hg.pos (a + 1)]

/-- Non-contractive. -/
theorem F_nc (hg : IsFee g c) (ho : IsOrbit σ φ) (x x' : Pt T) :
    d φ g c x x' ≤ d φ g c (F σ x) (F σ x') := by
  unfold d
  rw [pos_F σ φ ho, pos_F σ φ ho, σ.dist_eq]
  linarith [toll_F σ hg x x']

/-- Not an isometry: wherever the fee increases, the descent
`n → n - 1` is strictly expanded. -/
theorem F_strict (ho : IsOrbit σ φ) (n : ℤ) (h : g n < g (n + 1)) :
    d φ g c (Z n) (Z (n - 1)) < d φ g c (F σ (Z n)) (F σ (Z (n - 1))) := by
  unfold d
  rw [pos_F σ φ ho, pos_F σ φ ho, σ.dist_eq]
  simp only [F, toll]
  rw [if_pos (by omega), if_pos (by omega)]
  linarith

/-! ### Sequences -/

/-- Positions of a left K-Cauchy sequence are Cauchy. -/
lemma pos_cauchy (hg : IsFee g c) (x : ℕ → Pt T) (hx : LeftCauchy (d φ g c) x) :
    CauchySeq (fun k => pos φ (x k)) := by
  rw [Metric.cauchySeq_iff']
  intro ε hε
  obtain ⟨N, hN⟩ := hx ε hε
  refine ⟨N, fun n hn => ?_⟩
  rw [dist_comm]
  exact lt_of_le_of_lt (dist_le_d φ hg _ _) (hN N n le_rfl hn)

/-- Lower-side completeness: the bottom copy of the limit of the
positions. -/
theorem lower_complete [CompleteSpace T] (hg : IsFee g c)
    (x : ℕ → Pt T) (hx : LeftCauchy (d φ g c) x) :
    ∃ p, ∀ ε > 0, ∃ N, ∀ k, N ≤ k → d φ g c p (x k) < ε := by
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete (pos_cauchy φ hg x hx)
  rw [Metric.tendsto_atTop] at hq
  refine ⟨B q, fun ε hε => ?_⟩
  obtain ⟨N, hN⟩ := hq ε hε
  refine ⟨N, fun k hk => ?_⟩
  have := hN k hk
  simp only [d, pos, toll_B, add_zero]
  rwa [dist_comm]

/-- Convergence of positions and of tolls gives a Yoneda limit. -/
lemma yoneda_of (x : ℕ → Pt T) (y : Pt T)
    (hp : ∀ ε > 0, ∃ N, ∀ k, N ≤ k → dist (pos φ (x k)) (pos φ y) < ε)
    (ht : ∀ z, ∀ ε > 0, ∃ N, ∀ k, N ≤ k → |toll g c (x k) z - toll g c y z| < ε) :
    YonedaLimit (d φ g c) x y := by
  intro z ε hε
  obtain ⟨N1, hN1⟩ := hp (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := ht z (ε / 2) (by positivity)
  refine ⟨max N1 N2, fun n hn => ?_⟩
  have h1 := hN1 n (le_trans (le_max_left _ _) hn)
  have h2 := hN2 n (le_trans (le_max_right _ _) hn)
  have h3 := abs_dist_sub_le (pos φ (x n)) (pos φ y) (pos φ z)
  rw [abs_lt] at h2 ⊢
  rw [abs_le] at h3
  unfold d
  constructor <;> linarith

/-- Sequential Yoneda completeness: every left K-Cauchy sequence has
a Yoneda limit. An eventually constant sequence is its own limit;
a sequence eventually in `A`, or of integers increasing to `+∞`,
converges to the top copy of the limit of its positions; every other
left K-Cauchy sequence lies eventually in `B ∪ Z` with its integer
terms tending to `-∞`, and converges to the bottom copy. -/
theorem yoneda_complete [CompleteSpace T] (hg : IsFee g c)
    (x : ℕ → Pt T) (hx : LeftCauchy (d φ g c) x) :
    ∃ y, YonedaLimit (d φ g c) x y := by
  have hc := hg.c_pos
  by_cases hconst : ∃ K, ∀ k, K ≤ k → x k = x K
  · obtain ⟨K, hK⟩ := hconst
    exact ⟨x K, fun z ε hε => ⟨K, fun n hn => by rw [hK n hn]; simpa using hε⟩⟩
  push Not at hconst
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete (pos_cauchy φ hg x hx)
  rw [Metric.tendsto_atTop] at hq
  have htl : ∀ ε > 0, ∃ N, ∀ n m, N ≤ n → n ≤ m → toll g c (x n) (x m) < ε := by
    intro ε hε
    obtain ⟨N, hN⟩ := hx ε hε
    exact ⟨N, fun n m hn hm => lt_of_le_of_lt (toll_le_d φ _ _) (hN n m hn hm)⟩
  by_cases hA : ∀ K, ∃ k, K ≤ k ∧ ∃ y, x k = A y
  · -- eventually in `A`
    obtain ⟨N, hN⟩ := htl c hc
    obtain ⟨k0, hk0, y0, hy0⟩ := hA N
    have hall : ∀ m, k0 ≤ m → ∃ y, x m = A y := by
      intro m hm
      have h := hN k0 m hk0 hm
      rw [hy0] at h
      rcases hxm : x m with y | b | y
      · rw [hxm] at h; simp [toll] at h
      · rw [hxm] at h; simp [toll] at h
      · exact ⟨y, rfl⟩
    refine ⟨A q, yoneda_of φ x (A q) hq ?_⟩
    intro z ε hε
    refine ⟨k0, fun k hk => ?_⟩
    obtain ⟨y, hy⟩ := hall k hk
    rw [hy]
    cases z <;> simpa [toll] using hε
  push Not at hA
  obtain ⟨KA, hKA⟩ := hA
  by_cases hZ : ∃ M, ∀ K, ∃ k, K ≤ k ∧ ∃ n, M ≤ n ∧ x k = Z n
  · -- integers, nondecreasing and unbounded
    obtain ⟨M, hM⟩ := hZ
    obtain ⟨N, hN⟩ := htl (g M) (hg.pos M)
    have step : ∀ k a, N ≤ k → KA ≤ k → x k = Z a → M ≤ a →
        ∀ m, k ≤ m → ∃ b, x m = Z b ∧ a ≤ b := by
      intro k a hk hkA hka hMa m hm
      have h := hN k m hk hm
      rw [hka] at h
      have hga : g M ≤ g a := hg.mono hMa
      rcases hxm : x m with y | b | y
      · rw [hxm] at h; simp only [toll] at h; linarith
      · rw [hxm] at h; simp only [toll] at h
        refine ⟨b, rfl, ?_⟩
        by_contra hb
        rw [if_pos (by omega)] at h; linarith
      · exact absurd hxm (hKA m (by omega) y)
    obtain ⟨k0, hk0, n0, hn0, hx0⟩ := hM (max N KA)
    have hk0N : N ≤ k0 := le_trans (le_max_left _ _) hk0
    have hk0A : KA ≤ k0 := le_trans (le_max_right _ _) hk0
    choose! n hn using fun m (hm : k0 ≤ m) => step k0 n0 hk0N hk0A hx0 hn0 m hm
    have hmono : ∀ k m, k0 ≤ k → k ≤ m → n k ≤ n m := by
      intro k m hk hkm
      obtain ⟨b, hb, hab⟩ := step k (n k) (by omega) (by omega) (hn k hk).1
        (hn0.trans (hn k hk).2) m hkm
      have h := (hn m (hk.trans hkm)).1
      rw [h] at hb
      cases hb
      exact hab
    have hgrow : ∀ j : ℕ, ∃ K, k0 ≤ K ∧ n0 + j ≤ n K := by
      intro j
      induction j with
      | zero => exact ⟨k0, le_rfl, by simpa using (hn k0 le_rfl).2⟩
      | succ j ih =>
        obtain ⟨K, hK, hnK⟩ := ih
        obtain ⟨k, hk, hne⟩ := hconst K
        refine ⟨k, hK.trans hk, ?_⟩
        have h1 := hmono K k hK hk
        have h2 : n k ≠ n K := by
          intro h
          apply hne
          rw [(hn k (hK.trans hk)).1, (hn K hK).1, h]
        push_cast
        omega
    have hinf : ∀ L : ℤ, ∃ K, k0 ≤ K ∧ ∀ k, K ≤ k → L ≤ n k := by
      intro L
      obtain ⟨K, hK, hnK⟩ := hgrow (L - n0).toNat
      refine ⟨K, hK, fun k hk => ?_⟩
      have := hmono K k hK hk
      have := Int.self_le_toNat (L - n0)
      omega
    refine ⟨A q, yoneda_of φ x (A q) hq ?_⟩
    intro z ε hε
    obtain ⟨M', hM'⟩ := hg.top ε hε
    rcases z with y | e | y
    · obtain ⟨K, hK, hKn⟩ := hinf M'
      refine ⟨K, fun k hk => ?_⟩
      rw [(hn k (hK.trans hk)).1]
      simp only [toll]
      have := hM' (n k) (hKn k hk)
      have := hg.le (n k)
      rw [abs_lt]; constructor <;> linarith
    · obtain ⟨K, hK, hKn⟩ := hinf (max M' (e + 1))
      refine ⟨K, fun k hk => ?_⟩
      rw [(hn k (hK.trans hk)).1]
      have hk' := hKn k hk
      have := hM' (n k) (le_trans (le_max_left _ _) hk')
      have := hg.le (n k)
      have he : e < n k := by have := le_trans (le_max_right M' (e + 1)) hk'; omega
      simp only [toll]
      rw [if_pos he, abs_lt]; constructor <;> linarith
    · refine ⟨k0, fun k hk => ?_⟩
      rw [(hn k hk).1]
      simpa [toll] using hε
  · -- eventually in `B ∪ Z`, integer terms tending to `-∞`
    push Not at hZ
    refine ⟨B q, yoneda_of φ x (B q) hq ?_⟩
    intro z ε hε
    obtain ⟨M, hM⟩ := hg.bot ε hε
    obtain ⟨K, hK⟩ := hZ (M + 1)
    refine ⟨max K KA, fun k hk => ?_⟩
    have hkK : K ≤ k := le_trans (le_max_left _ _) hk
    have hkA : KA ≤ k := le_trans (le_max_right _ _) hk
    rw [toll_B, sub_zero]
    rcases hxk : x k with y | a | y
    · rw [toll_B]; simpa using hε
    · have ha : a ≤ M := by
        by_contra h
        exact hK k hkK a (by omega) hxk
      have h1 := toll_Z_le hg a z
      have h2 := hM a ha
      rw [abs_lt]; constructor <;> linarith
    · exact absurd hxk (hKA k hkA y)

/-- A sequence with Cauchy positions and eventually small forward
tolls is left K-Cauchy. -/
lemma leftCauchy_of (w : ℕ → Pt T)
    (hp : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N, dist (pos φ (w m)) (pos φ (w n)) < ε)
    (ht : ∀ ε > 0, ∃ N, ∀ n m, N ≤ n → n ≤ m → toll g c (w n) (w m) < ε) :
    LeftCauchy (d φ g c) w := by
  intro ε hε
  obtain ⟨N1, hN1⟩ := hp (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := ht (ε / 2) (by positivity)
  refine ⟨max N1 N2, fun n m hn hm => ?_⟩
  have hn1 : N1 ≤ n := le_trans (le_max_left _ _) hn
  have hn2 : N2 ≤ n := le_trans (le_max_right _ _) hn
  have h1 := hN1 n hn1 m (hn1.trans hm)
  have h2 := hN2 n m hn2 hm
  unfold d
  linarith

lemma posCauchy_comp (w : ℕ → Pt T) {χ : ℕ → ℕ} (hχ : StrictMono χ)
    (hp : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N, dist (pos φ (w m)) (pos φ (w n)) < ε) :
    ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      dist (pos φ (w (χ m))) (pos φ (w (χ n))) < ε := by
  intro ε hε
  obtain ⟨N, hN⟩ := hp ε hε
  exact ⟨N, fun m hm n hn =>
    hN _ (le_trans hm (hχ.id_le m)) _ (le_trans hn (hχ.id_le n))⟩

/-- Hypothesis (i): every sequence has a left K-Cauchy subsequence.
Pass to convergent positions, then to one layer; inside `Z`, to a
nondecreasing subsequence (ascents are free) or a strictly
decreasing one (the fees vanish). -/
theorem seqHP [CompactSpace T] (hg : IsFee g c) : SeqHP (d φ g c) := by
  intro u
  obtain ⟨a, ψ, hψ, hlim⟩ := CompactSpace.tendsto_subseq (fun k => pos φ (u k))
  have hpc : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      dist (pos φ (u (ψ m))) (pos φ (u (ψ n))) < ε :=
    Metric.cauchySeq_iff.1 hlim.cauchySeq
  suffices h : ∃ χ : ℕ → ℕ, StrictMono χ ∧
      LeftCauchy (d φ g c) (fun k => u (ψ (χ k))) by
    obtain ⟨χ, hχ, hl⟩ := h
    exact ⟨ψ ∘ χ, hψ.comp hχ, hl⟩
  by_cases hB : ∀ N, ∃ n > N, ∃ y, u (ψ n) = B y
  · obtain ⟨χ, hχ, hP⟩ := Nat.exists_strictMono_subsequence hB
    refine ⟨χ, hχ, leftCauchy_of φ _ (posCauchy_comp φ (fun k => u (ψ k)) hχ hpc) ?_⟩
    intro ε hε
    refine ⟨0, fun n m _ _ => ?_⟩
    obtain ⟨y, hy⟩ := hP n
    simp only [hy, toll_B]; exact hε
  by_cases hA : ∀ N, ∃ n > N, ∃ y, u (ψ n) = A y
  · obtain ⟨χ, hχ, hP⟩ := Nat.exists_strictMono_subsequence hA
    refine ⟨χ, hχ, leftCauchy_of φ _ (posCauchy_comp φ (fun k => u (ψ k)) hχ hpc) ?_⟩
    intro ε hε
    refine ⟨0, fun n m _ _ => ?_⟩
    obtain ⟨y, hy⟩ := hP n
    obtain ⟨y', hy'⟩ := hP m
    simp only [hy, hy', toll]; exact hε
  push Not at hB hA
  obtain ⟨NB, hNB⟩ := hB
  obtain ⟨NA, hNA⟩ := hA
  have hZ : ∀ k, ∃ n, u (ψ (k + (max NB NA + 1))) = Z n := by
    intro k
    rcases h : u (ψ (k + (max NB NA + 1))) with y | n | y
    · exact absurd h (hNB _ (by have := le_max_left NB NA; omega) y)
    · exact ⟨n, rfl⟩
    · exact absurd h (hNA _ (by have := le_max_right NB NA; omega) y)
  choose n hn using hZ
  obtain ⟨e, he⟩ := exists_increasing_or_nonincreasing_subseq (· ≤ ·) n
  have heS : StrictMono (fun k => e k + (max NB NA + 1)) := fun i j h => by
    have := e.strictMono h
    simp only; omega
  refine ⟨_, heS, leftCauchy_of φ _ (posCauchy_comp φ (fun k => u (ψ k)) heS hpc) ?_⟩
  rcases he with he | he
  · intro ε hε
    refine ⟨0, fun i j _ hij => ?_⟩
    simp only [hn, toll]
    have hle : n (e i) ≤ n (e j) := by
      rcases hij.lt_or_eq with h | h
      · exact he i j h
      · rw [h]
    rw [if_neg (by omega)]; exact hε
  · have hdec : ∀ j : ℕ, n (e j) ≤ n (e 0) - j := by
      intro j
      induction j with
      | zero => simp
      | succ j ih =>
        have := he j (j + 1) (by omega)
        push_cast
        omega
    intro ε hε
    obtain ⟨M, hM⟩ := hg.bot ε hε
    refine ⟨(n (e 0) - M).toNat, fun i j hi _ => ?_⟩
    simp only [hn]
    have h1 := hdec i
    have h2 := Int.self_le_toNat (n (e 0) - M)
    have h3 : n (e i) ≤ M := by omega
    exact lt_of_le_of_lt (toll_Z_le hg _ _).2 (hM _ h3)

end Pt

end Abstract

/-! ### The paper's instance -/

section Circle

/-- The fee `min 1 (2 ^ n)`: equal to `1` on the recent integers and
to `2 ^ n` on the deep ones. -/
noncomputable def fee (n : ℤ) : ℝ := min 1 ((2 : ℝ) ^ n)

theorem fee_isFee : IsFee fee 1 where
  pos n := lt_min one_pos (zpow_pos two_pos n)
  mono a b h := min_le_min le_rfl (zpow_le_zpow_right₀ (by norm_num) h)
  le n := min_le_left _ _
  top ε hε := ⟨0, fun n hn => by
    have h : (1 : ℝ) ≤ 2 ^ n := one_le_zpow₀ (by norm_num) hn
    rw [fee, min_eq_left h]; simpa using hε⟩
  bot ε hε := by
    obtain ⟨N, hN⟩ := exists_pow_lt_of_lt_one hε (show (1 / 2 : ℝ) < 1 by norm_num)
    refine ⟨-(N : ℤ), fun n hn => ?_⟩
    have h1 : (2 : ℝ) ^ n ≤ 2 ^ (-(N : ℤ)) := zpow_le_zpow_right₀ (by norm_num) hn
    have h2 : (2 : ℝ) ^ (-(N : ℤ)) = (1 / 2) ^ N := by
      rw [zpow_neg, zpow_natCast, one_div, inv_pow]
    exact lt_of_le_of_lt ((min_le_right _ _).trans h1) (h2 ▸ hN)

theorem fee_strict : fee (-1) < fee (-1 + 1) := by
  norm_num [fee]

/-- The counterexample of Proposition 6.1, assembled on the circle with
an irrational rotation: a T₀ quasi-pseudo-metric space with
hypothesis (i) and sequential Yoneda completeness, and a bijective
non-contractive self-map that strictly expands a pair. -/
theorem counterexample {θ : ℝ} (hθ : Irrational θ) :
    IsQPM (Pt.d (orb θ) fee 1) ∧
    (∀ x x', Pt.d (orb θ) fee 1 x x' = 0 → Pt.d (orb θ) fee 1 x' x = 0 → x = x') ∧
    SeqHP (Pt.d (orb θ) fee 1) ∧
    (∀ x : ℕ → Pt (AddCircle (1 : ℝ)), LeftCauchy (Pt.d (orb θ) fee 1) x →
      ∃ y, YonedaLimit (Pt.d (orb θ) fee 1) x y) ∧
    Function.Bijective (Pt.F (rot θ)) ∧
    (∀ x x', Pt.d (orb θ) fee 1 x x' ≤
      Pt.d (orb θ) fee 1 (Pt.F (rot θ) x) (Pt.F (rot θ) x')) ∧
    ∃ x x', Pt.d (orb θ) fee 1 x x' <
      Pt.d (orb θ) fee 1 (Pt.F (rot θ) x) (Pt.F (rot θ) x') :=
  have ho := circle_instance hθ
  ⟨Pt.isQPM _ fee_isFee, Pt.t0 _ _ fee_isFee ho, Pt.seqHP _ fee_isFee,
    Pt.yoneda_complete _ fee_isFee, Pt.F_bij _, Pt.F_nc _ _ fee_isFee ho,
    _, _, Pt.F_strict _ _ ho (-1) fee_strict⟩

end Circle

end VanishingToll

#print axioms VanishingToll.Pt.isQPM
#print axioms VanishingToll.Pt.t0
#print axioms VanishingToll.Pt.free_move_up
#print axioms VanishingToll.Pt.free_move_top
#print axioms VanishingToll.Pt.symm_dist_ge
#print axioms VanishingToll.Pt.F_bij
#print axioms VanishingToll.Pt.F_nc
#print axioms VanishingToll.Pt.F_strict
#print axioms VanishingToll.Pt.lower_complete
#print axioms VanishingToll.Pt.yoneda_complete
#print axioms VanishingToll.Pt.seqHP
#print axioms VanishingToll.fee_isFee
#print axioms VanishingToll.counterexample


==> anc/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "81a5d257c8e410db227a6665ed08f64fea08e997",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.32.0",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.32.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "compact_plasticity",
  "lakeDir": ".lake",
  "fixedToolchain": false
}

==> anc/lakefile.toml <==
name = "compact_plasticity"
defaultTargets = ["UpperLimits", "LowerLimits", "ShiftExample", "TollExamples", "VanishingToll", "SymExample", "ComparableCompact"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "v4.32.0"

[[lean_lib]]
name = "UpperLimits"

[[lean_lib]]
name = "LowerLimits"

[[lean_lib]]
name = "ShiftExample"

[[lean_lib]]
name = "TollExamples"

[[lean_lib]]
name = "VanishingToll"

[[lean_lib]]
name = "SymExample"

[[lean_lib]]
name = "ComparableCompact"


==> anc/lean-toolchain <==
leanprover/lean4:v4.32.0

